Conference signals: Applications, existence, and constructions

A conference signal is a complex-valued function on a finite abelian group that vanishes at 0 in both the time and frequency domains, and is otherwise flat in both domains. For example, the Legendre symbol is a conference signal on $\mathbb{Z}_p$ since it vanishes at $0$, takes values $\pm 1$ away from zero, and is a scalar multiple of its Fourier transform. More generally, any nontrivial multiplicative character on a finite field is a conference signal on its additive group. Until now, conference signals have mainly been studied by number theorists, who wanted to know if multiplicative characters were the only conference signals on finite fields. The state of the art uses fancy tools from symplectic geometry to prove that non-character conference signals exist on non-small fields. The same tools show conference signals exist on every abelian group of odd order, without saying what they are. In this (human-friendly!) paper, we explain how conference signals produce other objects of interest in algebraic combinatorics and applied harmonic analysis, and then we present some new, explicit constructions of conference signals on $\mathbb{Z}_n$. In particular, we give the first explicit conference signals for composite $n$ and the first explicit non-character examples for prime $n$.

==> anc/Newton_Kantorovich_Cyclic_Certification.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 15.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[    324991,       6061]
NotebookOptionsPosition[    321897,       6000]
NotebookOutlinePosition[    322287,       6016]
CellTagsIndexPosition[    322244,       6013]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
Newton-Kantorovich Certification for Odd Cyclic Conference Signals\
\>", "Title",ExpressionUUID->"d4d58793-d641-4bb2-a888-c641fa628721"],

Cell["\<\
This notebook rigorously certifies numerical approximations to normalized odd \
conference signals on Z_n using an exact-rational Newton-Kantorovich \
argument. It uses the autocorrelation equations, an exact rational \
preconditioner obtained from a numerical inverse, and exact verification of \
the contraction inequalities. As a note, any real conference signal will fail \
certification, since the Jacobian will be singular.
\[LineSeparator]To use, run all blocks in order before running one of the \
usage blocks. The usage blocks expect a .mat file containing numerical \
candidates for conference signals.\
\>", "Text",
 CellChangeTimes->{{4.000308681443541*^9, 4.000308754083646*^9}, {
  4.000309423297264*^9, 
  4.000309452078212*^9}},ExpressionUUID->"310620b9-e1f9-4ac3-98b0-\
ef7d545bc5ec"],

Cell[CellGroupData[{

Cell["Settings", "Section",ExpressionUUID->"0a83f27a-e924-475b-ada9-032fcb54725a"],

Cell["\<\
ClearAll[\"Global`*\"];

prec = 80;
inputTolerance = 10^-10;\
\>", "Input",
 CellLabel->"In[1]:=",ExpressionUUID->"4a98b256-7621-46ec-9a68-afc92fc37456"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Utilities", "Section",ExpressionUUID->"a6c28c31-9e00-48a7-88df-6fe36f6c78ac"],

Cell["\<\
Clear[int, absUp, vecInt, vecNorm, opNorm, exactDot];

int[z_, rad_: 0] := Module[{c, r},
  c = If[IntegerQ[z] || Head[z] === Rational,
    z, Rationalize[N[z, prec], 0]];
  r = Rationalize[rad, 0];
  Interval[{c - r, c + r}]
];

absUp[x_Interval] := Max[Abs[Flatten[x /. Interval -> List]]];
absUp[x_] := Abs[x];

vecInt[v_, rad_: 0] := int[#, rad] & /@ v;
vecNorm[v_] := Max[absUp /@ v];
opNorm[M_] := Max[Total[absUp /@ #] & /@ M];

(* Exact rational matrix multiplication. *)
exactDot[M_, T_] := Module[{dM, dT},
  dM = Apply[LCM, Flatten[Map[Denominator, M, {2}]]];
  dT = Apply[LCM, Flatten[Map[Denominator, T, {2}]]];
  ((dM M) . (dT T))/(dM dT)
];\
\>", "Input",
 CellLabel->"In[5]:=",ExpressionUUID->"ba3f0777-9622-451b-b2f3-01946b098169"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Conference-signal system", "Section",ExpressionUUID->"8524b65a-0e7d-4d67-861e-e3d3b1247b70"],

Cell["\<\
Clear[F, FI, J];

(* x = (a2,...,am,b2,...,bm), with a1 = 1 and b1 = 0. *)
F[x_] := Module[{avec, bvec, fullA, fullB},
  avec = Join[{1}, x[[1 ;; m - 1]]];
  bvec = Join[{0}, x[[m ;; 2 m - 2]]];
  fullA = Join[{0}, avec, -Reverse[avec]];
  fullB = Join[{0}, bvec, -Reverse[bvec]];

  Join[
    Table[avec[[j]]^2 + bvec[[j]]^2 - 1, {j, 2, m}],
    Table[
      fullA . RotateLeft[fullA, k] +
      fullB . RotateLeft[fullB, k] + 1,
      {k, kList}
    ]
  ]
];

FI[x_] := F[x];

J[x_] := Module[{avec, bvec, fullA, fullB, timeRows, correlationRows},
  avec = Join[{1}, x[[1 ;; m - 1]]];
  bvec = Join[{0}, x[[m ;; 2 m - 2]]];
  fullA = Join[{0}, avec, -Reverse[avec]];
  fullB = Join[{0}, bvec, -Reverse[bvec]];

  timeRows = Table[
    Join[
      Table[If[l == j, 2 avec[[j]], 0], {l, 2, m}],
      Table[If[l == j, 2 bvec[[j]], 0], {l, 2, m}]
    ],
    {j, 2, m}
  ];

  correlationRows = Table[
    Join[
      Table[2 (fullA[[Mod[l-k, n]+1]] + fullA[[Mod[l+k, n]+1]]), {l, 2, m}],
      Table[2 (fullB[[Mod[l-k, n]+1]] + fullB[[Mod[l+k, n]+1]]), {l, 2, m}]
    ],
    {k, kList}
  ];

  Join[timeRows, correlationRows]
];\
\>", "Input",
 CellLabel->"In[18]:=",ExpressionUUID->"51cb3d28-f763-45bd-ab27-298964a311a7"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Setup", "Section",ExpressionUUID->"f202f060-86b2-4e6a-b4d7-293fb274e8ff"],

Cell["\<\
Clear[setupForSignal];

setupForSignal[signalInput_] := Module[{signal},
  signal = Flatten[signalInput];
  n = Length[signal];
  m = (n - 1)/2;

  If[!OddQ[n] || n < 3,
    Print[\"Error: this implementation requires odd n >= 3. n = \", n];
    Abort[];
  ];

  kList = Range[2, m];
  coeffNorm = 2 n - 3;

  signal
];\
\>", "Input",
 CellChangeTimes->{{4.00030937211961*^9, 4.000309374816696*^9}},
 CellLabel->"In[53]:=",ExpressionUUID->"78e718f5-ee78-428f-a269-fd30cabdeead"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Certification", "Section",ExpressionUUID->"d68492aa-3d6b-4b30-9898-226c94cc51d7"],

Cell["\<\
Clear[certifySignal];

certifySignal[signalInput_] := Module[
  {signal, inputExact, inputX, sig, oddError, x0, xCtr, JxExact, JxC, T,
   centerHalf, centerSignal, difference, inputShiftSquared, realInputShift,
   Fx0I, delta, Tnorm, Fnorm, A, B, cert, epsOpt, certified},

  signal = Flatten[signalInput];

  If[Length[signal] != n,
    Return[<|\"Certified\" -> False,
      \"Reason\" -> \"Signal length does not match the current setup.\"|>]
  ];

  If[!VectorQ[signal, NumericQ],
    Return[<|\"Certified\" -> False,
      \"Reason\" -> \"Signal must be a numerical vector.\"|>]
  ];

  inputExact = SetPrecision[signal, Infinity];
  If[!VectorQ[Join[Re[inputExact], Im[inputExact]],
      (IntegerQ[#] || Head[#] === Rational)&],
    Return[<|\"Certified\" -> False,
      \"Reason\" -> \"Input must have finite floating-point or rational real \
and imaginary parts.\"|>]
  ];

  sig = SetPrecision[N[signal, prec], Infinity];

  If[!TrueQ[Abs[sig[[1]]] <= inputTolerance &&
      Abs[sig[[2]] - 1] <= inputTolerance],
    Return[<|\"Certified\" -> False,
      \"Reason\" -> \"The input must satisfy f(0) = 0 and f(1) = 1.\"|>]
  ];

  oddError = Max[
    Table[Abs[sig[[j + 1]] + sig[[n - j + 1]]], {j, 1, m}]
  ];
  If[!TrueQ[oddError <= inputTolerance],
    Return[<|\"Certified\" -> False,
      \"Reason\" -> \"The input signal is not odd.\"|>]
  ];

  (* The proof center satisfies the normalization exactly. *)
  sig[[1]] = 0;
  sig[[2]] = 1;
  x0 = Join[Re[sig[[3 ;; m + 1]]], Im[sig[[3 ;; m + 1]]]];
  x0 = Rationalize[x0, 0];
  xCtr = vecInt[x0, 0];

  centerHalf = Join[{1}, x0[[1 ;; m - 1]] + I x0[[m ;; 2 m - 2]]];
  centerSignal = Join[{0}, centerHalf, -Reverse[centerHalf]];
  difference = centerSignal - inputExact;
  inputShiftSquared = Max[Re[difference]^2 + Im[difference]^2];
  inputX = Join[Re[inputExact[[3 ;; m + 1]]], Im[inputExact[[3 ;; m + 1]]]];
  realInputShift = Max[Abs[x0 - inputX]];

  JxExact = J[x0];
  JxC = N[JxExact, prec];
  T = Quiet[Check[
    N[LinearSolve[JxC, IdentityMatrix[n - 3]], prec],
    $Failed
  ]];
  If[T === $Failed,
    Return[<|\"Certified\" -> False,
      \"Reason\" -> \"Numerical inverse failed\", \"x0\" -> x0|>]
  ];

  T = SetPrecision[T, Infinity];
  If[!MatrixQ[T, (IntegerQ[#] || Head[#] === Rational)&] ||
      Dimensions[T] != {n - 3, n - 3},
    Return[<|\"Certified\" -> False,
      \"Reason\" -> \"No rational preconditioner\", \"x0\" -> x0|>]
  ];

  Fx0I = FI[xCtr];
  delta = opNorm[exactDot[JxExact, T] - IdentityMatrix[n - 3]];
  Tnorm = opNorm[T];
  Fnorm = vecNorm[Fx0I];

  A = 2 coeffNorm Tnorm;
  B = Fnorm Tnorm;
  cert = delta + 2 Sqrt[A B];
  epsOpt = If[A > 0, Sqrt[B/A], Infinity];

  certified = TrueQ[delta < 1 && 4 A B < (1 - delta)^2];

  <|
    \"Certified\" -> certified,
    \"cert\" -> cert,
    \"delta\" -> delta,
    \"Tnorm\" -> Tnorm,
    \"Fnorm\" -> Fnorm,
    \"A\" -> A,
    \"B\" -> B,
    \"epsOpt\" -> Sqrt[2] epsOpt,
    \"InputRadius\" -> If[certified,
      Sqrt[2] epsOpt + Sqrt[inputShiftSquared], Missing[\"NotCertified\"]],
    \"RealInputRadius\" -> If[certified,
      epsOpt + realInputShift, Missing[\"NotCertified\"]],
    \"InputShift\" -> Sqrt[inputShiftSquared],
    \"InputShiftSquared\" -> inputShiftSquared,
    \"RealInputShift\" -> realInputShift,
    \"InputExact\" -> inputExact,
    \"CenterSignal\" -> centerSignal,
    \"x0\" -> x0,
    \"T\" -> T,
    \"n\" -> n,
    \"NonrealCertified\" -> TrueQ[certified &&
      Max[Abs[x0[[m ;; 2 m - 2]]]] > epsOpt]
  |>
];\
\>", "Input",
 CellLabel->"In[29]:=",ExpressionUUID->"971ceb56-9f64-44a8-af52-9d461cdd9fc1"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Cell-array certification", "Section",ExpressionUUID->"82fcd889-66b6-4760-8444-30afc4cffd5e"],

Cell["\<\
Clear[certifyCellArray];

certifyCellArray[cellArray_] := Module[{X, signalList},
  Table[
    X = cellArray[[cellIndex]];
    signalList = If[
      VectorQ[X, NumericQ],
      {Flatten[X]},
      Flatten /@ Transpose[X]
    ];

    setupForSignal[signalList[[1]]];
    certifySignal /@ signalList,

    {cellIndex, Length[cellArray]}
  ]
];\
\>", "Input",
 CellLabel->"In[32]:=",ExpressionUUID->"b06fe333-d0f3-451d-888f-59ed1403c619"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Usage: single signal", "Section",ExpressionUUID->"6def500b-9000-4625-92e4-b9086ae5a8aa"],

Cell["\<\
(* Set certifiedOnly to False if more data is desired *)

certifiedOnly = True;

signal = Flatten[Import[\"/path/to/signal.mat\"]];

setupForSignal[signal];
result = certifySignal[signal];

If[certifiedOnly,
  result[\"Certified\"],
  result
]\
\>", "Input",
 CellChangeTimes->{{4.000308798098445*^9, 4.000308829608149*^9}, {
   4.0003090396917553`*^9, 4.0003090404287853`*^9}, {4.000309075689382*^9, 
   4.000309080353642*^9}, 4.000309517782764*^9, {4.0003096222208033`*^9, 
   4.000309625883398*^9}},ExpressionUUID->"aa846097-a29d-4802-a7e6-\
d3d1feadb41e"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Usage: cell array", "Section",ExpressionUUID->"31af0064-883f-47a8-b08f-630abbc46d66"],

Cell[CellGroupData[{

Cell["\<\
(* Set certifiedOnly to False if more data is desired *)

certifiedOnly = True;

cells = Flatten[Import[\"/path/to/signals.mat\", \"variableName\"], 1];

results = certifyCellArray[cells];

If[certifiedOnly,
  results /. r_Association :> r[\"Certified\"],
  results
]\
\>", "Input",
 CellChangeTimes->{{4.000308887733713*^9, 4.0003088996133337`*^9}, {
   4.0003091005824537`*^9, 4.000309105851276*^9}, {4.000309140088108*^9, 
   4.000309166704924*^9}, 4.0003094964558992`*^9, {4.000309571814549*^9, 
   4.000309613360012*^9}},ExpressionUUID->"b0adee31-f7f0-48a8-b341-\
d60ee05e8671"],

Cell[BoxData[
 TemplateBox[{
  "Import", "nffil", 
   "\"File \\!\\(\\*RowBox[{\\\"\\\\\\\"/path/to/signals.mat\\\\\\\"\\\"}]\\) \
not found during \\!\\(\\*RowBox[{\\\"Import\\\"}]\\).\"", 2, 61, 8, 
   21858405392860055354, "Local"},
  "MessageTemplate",
  BaseStyle->"MSG"]], "Message",
 CellChangeTimes->{4.00030952400893*^9},
 CellLabel->
  "During evaluation of \
In[58]:=",ExpressionUUID->"95bebfe8-c363-4296-931f-0aa150a09c6a"],

Cell[BoxData[
 TemplateBox[{
  "Flatten", "normal", 
   "\"Nonatomic expression expected at position \
\\!\\(\\*RowBox[{\\\"1\\\"}]\\) in \\!\\(\\*RowBox[{\\\"Flatten\\\", \
\\\"[\\\", RowBox[{\\\"$Failed\\\", \\\",\\\", \\\"1\\\"}], \
\\\"]\\\"}]\\).\"", 2, 61, 9, 21858405392860055354, "Local"},
  "MessageTemplate",
  BaseStyle->"MSG"]], "Message",
 CellChangeTimes->{4.0003095240133038`*^9},
 CellLabel->
  "During evaluation of \
In[58]:=",ExpressionUUID->"b6f01fe8-2c51-467b-8345-dd7d62a6d5a1"],

Cell[BoxData[
 TemplateBox[{
  "Flatten", "normal", 
   "\"Nonatomic expression expected at position \
\\!\\(\\*RowBox[{\\\"1\\\"}]\\) in \\!\\(\\*RowBox[{\\\"Flatten\\\", \
\\\"[\\\", \\\"$Failed\\\", \\\"]\\\"}]\\).\"", 2, 63, 10, 
   21858405392860055354, "Local"},
  "MessageTemplate",
  BaseStyle->"MSG"]], "Message",
 CellChangeTimes->{4.00030952401518*^9},
 CellLabel->
  "During evaluation of \
In[58]:=",ExpressionUUID->"6b8d7852-d8a0-4aed-9bbc-a2055d78f5e1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Error: this implementation requires odd n >= 3. n = \"\>", "\[InvisibleSpace]",
    "1"}],
  SequenceForm["Error: this implementation requires odd n >= 3. n = ", 1],
  Editable->False]], "Print",
 CellChangeTimes->{4.000309524016644*^9},
 CellLabel->
  "During evaluation of \
In[58]:=",ExpressionUUID->"3d505aca-0f91-4e78-8698-30031ad0283b"],

Cell[BoxData["$Aborted"], "Output",
 CellChangeTimes->{4.000309524017025*^9},
 CellLabel->"Out[63]=",ExpressionUUID->"ed764a70-355a-4d80-aa26-c4365d1fbbc5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", "False", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"True", ",", "True", ",", "False"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"True", ",", "True", ",", "False", ",", "False", ",", "False"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",",
      "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "True", ",", "True", ",", "False", ",", "False", ",", "True", ",", "True",
      ",", "False", ",", "False", ",", "False", ",", "True", ",", "True", ",",
      "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True",
      ",", "True", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "True", ",", "True", ",", "False", ",", "False", ",", "True", ",", "True",
      ",", "False", ",", "False", ",", "True", ",", "True", ",", "False", ",",
      "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True",
      ",", "False", ",", "False", ",", "False", ",", "False", ",", "False", ",",
      "False", ",", "False", ",", "False", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "False", ",", 
     "False", ",", "False", ",", "False", ",", "False", ",", "False", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",",
      "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True",
      ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "False", ",", "False", ",", 
     "False", ",", "False", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "False", ",", 
     "False", ",", "False", ",", "False"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "True", ",", "True", ",", "False", ",", "False", ",", "True", ",", "True",
      ",", "False", ",", "False", ",", "True", ",", "True", ",", "False", ",",
      "False", ",", "True", ",", "True", ",", "False", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "False", ",", 
     "False", ",", "False", ",", "False", ",", "False", ",", "False", ",", 
     "False", ",", "False", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "True", ",", "True", ",", "False", ",", "False", ",", "True", ",", "True",
      ",", "False", ",", "False", ",", "True", ",", "True", ",", "False", ",",
      "False", ",", "True", ",", "True", ",", "False", ",", "False", ",", 
     "False", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True",
      ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "False", ",", 
     "False", ",", "False", ",", "False", ",", "False", ",", "False", ",", 
     "False", ",", "False", ",", "False", ",", "False", ",", "False", ",", 
     "False", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True",
      ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "False", ",", 
     "False", ",", "False", ",", "False", ",", "False", ",", "False", ",", 
     "False", ",", "False", ",", "False", ",", "False", ",", "False", ",", 
     "False", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True",
      ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "False", ",", 
     "False", ",", "False", ",", "False", ",", "False", ",", "False", ",", 
     "False", ",", "False", ",", "False", ",", "False", ",", "False", ",", 
     "False", ",", "False", ",", "False", ",", "False", ",", "False", ",", 
     "False", ",", "False", ",", "False", ",", "False", ",", "False", ",", 
     "False", ",", "False", ",", "False", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "False", ",", "False", ",", "False", ",", "False", ",", 
     "False", ",", "False", ",", "False", ",", "False", ",", "False", ",", 
     "False", ",", "False", ",", "False", ",", "False", ",", "False", ",", 
     "False", ",", "False", ",", "False", ",", "False", ",", "False", ",", 
     "False", ",", "False", ",", "False", ",", "False", ",", "False", ",", 
     "False", ",", "False", ",", "False", ",", "False", ",", "False", ",", 
     "False", ",", "False", ",", "False", ",", "False", ",", "False", ",", 
     "False", ",", "False", ",", "False", ",", "False", ",", "False", ",", 
     "False", ",", "False", ",", "False", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "False", ",", "False", ",", "False", ",", "False", ",", 
     "False", ",", "False", ",", "False", ",", "False", ",", "False", ",", 
     "False", ",", "False", ",", "False", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",",
      "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True",
      ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "True", ",", "True", ",", "False", ",", "False", ",", "True", ",", "True",
      ",", "False", ",", "False", ",", "True", ",", "True", ",", "False", ",",
      "False", ",", "True", ",", "True", ",", "False", ",", "False", ",", 
     "True", ",", "True", ",", "False", ",", "False", ",", "False", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
    "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",",
      "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True",
      ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "False", ",", 
     "False", ",", "False", ",", "False", ",", "False", ",", "False", ",", 
     "False", ",", "False", ",", "False", ",", "False", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "False",
      ",", "False", ",", "False", ",", "False", ",", "False", ",", "False", ",",
      "False", ",", "False", ",", "False", ",", "False", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "False", ",", 
     "False", ",", "False", ",", "False", ",", "False", ",", "False", ",", 
     "False", ",", "False", ",", "False", ",", "False", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "False", ",", "False", ",", 
     "False", ",", "False", ",", "False", ",", "False", ",", "False", ",", 
     "False", ",", "False", ",", "False", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "False",
      ",", "False", ",", "False", ",", "False", ",", "False", ",", "False", ",",
      "False", ",", "False", ",", "False", ",", "False", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "False", ",", "False", ",", 
     "False", ",", "False", ",", "False", ",", "False", ",", "False", ",", 
     "False", ",", "False", ",", "False", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "False", ",", "False", ",", 
     "False", ",", "False", ",", "False", ",", "False", ",", "False", ",", 
     "False", ",", "False", ",", "False", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "False", ",", 
     "False", ",", "False", ",", "False", ",", "False", ",", "False", ",", 
     "False", ",", "False", ",", "False", ",", "False", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "False", ",", "False", ",", "False", ",", "False", ",", "False", ",", 
     "False", ",", "False", ",", "False", ",", "False", ",", "False", ",", 
     "False", ",", "False", ",", "False", ",", "False", ",", "False", ",", 
     "False", ",", "False", ",", "False", ",", "False", ",", "False", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "False", ",", 
     "False", ",", "False", ",", "False", ",", "False", ",", "False", ",", 
     "False", ",", "False", ",", "False", ",", "False", ",", "False", ",", 
     "False", ",", "False", ",", "False", ",", "False", ",", "False", ",", 
     "False", ",", "False", ",", "False", ",", "False", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{4.0003095240298147`*^9},
 CellLabel->"Out[65]=",ExpressionUUID->"695d161d-3cac-415d-b292-08db9c4447b1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{{4.000309112085534*^9, 
  4.000309134337449*^9}},ExpressionUUID->"346674fb-821c-4423-afa7-\
01baca6b6038"],

Cell[BoxData[
 RowBox[{"\[LeftAssociation]", 
  RowBox[{
   RowBox[{"\<\"Certified\"\>", "\[Rule]", "True"}], ",", 
   RowBox[{"\<\"cert\"\>", "\[Rule]", 
    RowBox[{
     RowBox[{
     "903000775370123876401", "/", 
      "87490028991320476974900089084704854614126777235728497457030824256398119\
96797503692894052708092215296"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"11", " ", 
        RowBox[{
        "\[Sqrt]", 
         "37735700633472948305692524747621624969422060886962076989040639213432\
656513015253678385939709504123541239857225347250854323423695037583391858664274\
4867038656270813535865563201179337876841"}]}], ")"}], "/", 
      "68351585149469122636640694597425667667286544715412888638305331450311031\
224980497600734786781970432"}]}]}], ",", 
   RowBox[{"\<\"delta\"\>", "\[Rule]", 
    RowBox[{
    "903000775370123876401", "/", 
     "874900289913204769749000890847048546141267772357284974570308242563981199\
6797503692894052708092215296"}]}], ",", 
   RowBox[{"\<\"Tnorm\"\>", "\[Rule]", 
    RowBox[{
    "1997626673645751718768784554490418865808059024629882182454477214274803280\
4554203441", "/", 
     "189713759006418854581978701838234268226797542876185500122247305638564871\
6020711424"}]}], ",", 
   RowBox[{"\<\"Fnorm\"\>", "\[Rule]", 
    FractionBox["2434508378443883585423", 
     "10384593717069655257060992658440192"]}], ",", 
   RowBox[{"\<\"A\"\>", "\[Rule]", 
    RowBox[{
    "9388845366135033078213287406104968669297877415760446257536042907091575418\
14047561727", "/", 
     "948568795032094272909893509191171341133987714380927500611236528192824358\
010355712"}]}], ",", 
   RowBox[{"\<\"B\"\>", "\[Rule]", 
    RowBox[{
    "4863238873993568053685003218683075100718008276235918864319473750456067388\
9219612001596470724536844040543", "/", 
     "197010030981972396061395200500718069025398696352327233339741467021228608\
85748605305707133127442457820403313995153408"}]}], ",", 
   RowBox[{"\<\"epsOpt\"\>", "\[Rule]", 
    FractionBox[
     SqrtBox[
      FractionBox["2434508378443883585423", "94"]], "72057594037927936"]}], ",", 
   RowBox[{"\<\"InputRadius\"\>", "\[Rule]", 
    RowBox[{
     FractionBox[
      SqrtBox[
       FractionBox["2434508378443883585423", "94"]], "72057594037927936"], "+", 
     FractionBox[
      SqrtBox["39296288209345516404381940328702705"], 
      "20282409603651670423947251286016"]}]}], ",", 
   RowBox[{"\<\"RealInputRadius\"\>", "\[Rule]", 
    FractionBox[
     SqrtBox[
      FractionBox["2434508378443883585423", "47"]], "144115188075855872"]}], ",", 
   RowBox[{"\<\"InputShift\"\>", "\[Rule]", 
    FractionBox[
     SqrtBox["39296288209345516404381940328702705"], 
     "20282409603651670423947251286016"]}], ",", 
   RowBox[{"\<\"InputShiftSquared\"\>", "\[Rule]", 
    FractionBox["39296288209345516404381940328702705", 
     "411376139330301510538742295639337626245683966408394965837152256"]}], ",", 
   RowBox[{"\<\"RealInputShift\"\>", "\[Rule]", "0"}], ",", 
   RowBox[{"\<\"InputExact\"\>", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["4416633197979683", 
         "649037107316853453566312041152512"]}], "+", 
       FractionBox[
        RowBox[{"5081273654184703", " ", "\[ImaginaryI]"}], 
        "1298074214633706907132624082305024"]}], ",", 
      FractionBox["2251799813685269", "2251799813685248"], ",", 
      RowBox[{
       FractionBox["7468923847354637", "9007199254740992"], "-", 
       FractionBox[
        RowBox[{"5034363413285183", " ", "\[ImaginaryI]"}], 
        "9007199254740992"]}], ",", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["990547382886621", "1125899906842624"]}], "+", 
       FractionBox[
        RowBox[{"8563610191740719", " ", "\[ImaginaryI]"}], 
        "18014398509481984"]}], ",", 
      RowBox[{
       FractionBox["2949481598465119", "4503599627370496"], "-", 
       FractionBox[
        RowBox[{"1701687978447195", " ", "\[ImaginaryI]"}], 
        "2251799813685248"]}], ",", 
      RowBox[{
       FractionBox["5264434808374099", "576460752303423488"], "-", 
       FractionBox[
        RowBox[{"9006823648460503", " ", "\[ImaginaryI]"}], 
        "9007199254740992"]}], ",", 
      RowBox[{
       FractionBox["2198840376757627", "2251799813685248"], "+", 
       FractionBox[
        RowBox[{"970985887545563", " ", "\[ImaginaryI]"}], 
        "4503599627370496"]}], ",", 
      RowBox[{
       FractionBox["6931820531030901", "36028797018963968"], "-", 
       FractionBox[
        RowBox[{"4419459947845813", " ", "\[ImaginaryI]"}], 
        "4503599627370496"]}], ",", 
      RowBox[{
       FractionBox["545484421456923", "562949953421312"], "+", 
       FractionBox[
        RowBox[{"8904834980836777", " ", "\[ImaginaryI]"}], 
        "36028797018963968"]}], ",", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["4383583013413667", "4503599627370496"]}], "-", 
       FractionBox[
        RowBox[{"4131071663697111", " ", "\[ImaginaryI]"}], 
        "18014398509481984"]}], ",", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["3443618994931351", "4503599627370496"]}], "-", 
       FractionBox[
        RowBox[{"725598796744797", " ", "\[ImaginaryI]"}], 
        "1125899906842624"]}], ",", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1977018697345575", "4503599627370496"]}], "+", 
       FractionBox[
        RowBox[{"1011614015880001", " ", "\[ImaginaryI]"}], 
        "1125899906842624"]}], ",", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["4311302526220477", "18014398509481984"]}], "+", 
       FractionBox[
        RowBox[{"2186361218532677", " ", "\[ImaginaryI]"}], 
        "2251799813685248"]}], ",", 
      RowBox[{
       FractionBox["1077825631555115", "4503599627370496"], "-", 
       FractionBox[
        RowBox[{"2186361218532677", " ", "\[ImaginaryI]"}], 
        "2251799813685248"]}], ",", 
      RowBox[{
       FractionBox["247127337168197", "562949953421312"], "-", 
       FractionBox[
        RowBox[{"8092912127040007", " ", "\[ImaginaryI]"}], 
        "9007199254740992"]}], ",", 
      RowBox[{
       FractionBox["3443618994931355", "4503599627370496"], "+", 
       FractionBox[
        RowBox[{"2902395186979185", " ", "\[ImaginaryI]"}], 
        "4503599627370496"]}], ",", 
      RowBox[{
       FractionBox["8767166026827335", "9007199254740992"], "+", 
       FractionBox[
        RowBox[{"8262143327394225", " ", "\[ImaginaryI]"}], 
        "36028797018963968"]}], ",", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["8727750743310769", "9007199254740992"]}], "-", 
       FractionBox[
        RowBox[{"8904834980836781", " ", "\[ImaginaryI]"}], 
        "36028797018963968"]}], ",", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["6931820531030921", "36028797018963968"]}], "+", 
       FractionBox[
        RowBox[{"8838919895691623", " ", "\[ImaginaryI]"}], 
        "9007199254740992"]}], ",", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["2198840376757627", "2251799813685248"]}], "-", 
       FractionBox[
        RowBox[{"7767887100364489", " ", "\[ImaginaryI]"}], 
        "36028797018963968"]}], ",", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["5264434808374469", "576460752303423488"]}], "+", 
       FractionBox[
        RowBox[{"2251705912115125", " ", "\[ImaginaryI]"}], 
        "2251799813685248"]}], ",", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["5898963196930229", "9007199254740992"]}], "+", 
       FractionBox[
        RowBox[{"1701687978447197", " ", "\[ImaginaryI]"}], 
        "2251799813685248"]}], ",", 
      RowBox[{
       FractionBox["990547382886621", "1125899906842624"], "-", 
       FractionBox[
        RowBox[{"1070451273967591", " ", "\[ImaginaryI]"}], 
        "2251799813685248"]}], ",", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["7468923847354637", "9007199254740992"]}], "+", 
       FractionBox[
        RowBox[{"2517181706642591", " ", "\[ImaginaryI]"}], 
        "4503599627370496"]}], ",", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1125899906842635", "1125899906842624"]}], "+", 
       FractionBox[
        RowBox[{"5435367207087527", " ", "\[ImaginaryI]"}], 
        "20282409603651670423947251286016"]}]}], "}"}]}], ",", 
   RowBox[{"\<\"CenterSignal\"\>", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"0", ",", "1", ",", 
      RowBox[{
       FractionBox["7468923847354637", "9007199254740992"], "-", 
       FractionBox[
        RowBox[{"5034363413285183", " ", "\[ImaginaryI]"}], 
        "9007199254740992"]}], ",", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["990547382886621", "1125899906842624"]}], "+", 
       FractionBox[
        RowBox[{"8563610191740719", " ", "\[ImaginaryI]"}], 
        "18014398509481984"]}], ",", 
      RowBox[{
       FractionBox["2949481598465119", "4503599627370496"], "-", 
       FractionBox[
        RowBox[{"1701687978447195", " ", "\[ImaginaryI]"}], 
        "2251799813685248"]}], ",", 
      RowBox[{
       FractionBox["5264434808374099", "576460752303423488"], "-", 
       FractionBox[
        RowBox[{"9006823648460503", " ", "\[ImaginaryI]"}], 
        "9007199254740992"]}], ",", 
      RowBox[{
       FractionBox["2198840376757627", "2251799813685248"], "+", 
       FractionBox[
        RowBox[{"970985887545563", " ", "\[ImaginaryI]"}], 
        "4503599627370496"]}], ",", 
      RowBox[{
       FractionBox["6931820531030901", "36028797018963968"], "-", 
       FractionBox[
        RowBox[{"4419459947845813", " ", "\[ImaginaryI]"}], 
        "4503599627370496"]}], ",", 
      RowBox[{
       FractionBox["545484421456923", "562949953421312"], "+", 
       FractionBox[
        RowBox[{"8904834980836777", " ", "\[ImaginaryI]"}], 
        "36028797018963968"]}], ",", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["4383583013413667", "4503599627370496"]}], "-", 
       FractionBox[
        RowBox[{"4131071663697111", " ", "\[ImaginaryI]"}], 
        "18014398509481984"]}], ",", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["3443618994931351", "4503599627370496"]}], "-", 
       FractionBox[
        RowBox[{"725598796744797", " ", "\[ImaginaryI]"}], 
        "1125899906842624"]}], ",", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1977018697345575", "4503599627370496"]}], "+", 
       FractionBox[
        RowBox[{"1011614015880001", " ", "\[ImaginaryI]"}], 
        "1125899906842624"]}], ",", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["4311302526220477", "18014398509481984"]}], "+", 
       FractionBox[
        RowBox[{"2186361218532677", " ", "\[ImaginaryI]"}], 
        "2251799813685248"]}], ",", 
      RowBox[{
       FractionBox["4311302526220477", "18014398509481984"], "-", 
       FractionBox[
        RowBox[{"2186361218532677", " ", "\[ImaginaryI]"}], 
        "2251799813685248"]}], ",", 
      RowBox[{
       FractionBox["1977018697345575", "4503599627370496"], "-", 
       FractionBox[
        RowBox[{"1011614015880001", " ", "\[ImaginaryI]"}], 
        "1125899906842624"]}], ",", 
      RowBox[{
       FractionBox["3443618994931351", "4503599627370496"], "+", 
       FractionBox[
        RowBox[{"725598796744797", " ", "\[ImaginaryI]"}], 
        "1125899906842624"]}], ",", 
      RowBox[{
       FractionBox["4383583013413667", "4503599627370496"], "+", 
       FractionBox[
        RowBox[{"4131071663697111", " ", "\[ImaginaryI]"}], 
        "18014398509481984"]}], ",", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["545484421456923", "562949953421312"]}], "-", 
       FractionBox[
        RowBox[{"8904834980836777", " ", "\[ImaginaryI]"}], 
        "36028797018963968"]}], ",", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["6931820531030901", "36028797018963968"]}], "+", 
       FractionBox[
        RowBox[{"4419459947845813", " ", "\[ImaginaryI]"}], 
        "4503599627370496"]}], ",", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["2198840376757627", "2251799813685248"]}], "-", 
       FractionBox[
        RowBox[{"970985887545563", " ", "\[ImaginaryI]"}], 
        "4503599627370496"]}], ",", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["5264434808374099", "576460752303423488"]}], "+", 
       FractionBox[
        RowBox[{"9006823648460503", " ", "\[ImaginaryI]"}], 
        "9007199254740992"]}], ",", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["2949481598465119", "4503599627370496"]}], "+", 
       FractionBox[
        RowBox[{"1701687978447195", " ", "\[ImaginaryI]"}], 
        "2251799813685248"]}], ",", 
      RowBox[{
       FractionBox["990547382886621", "1125899906842624"], "-", 
       FractionBox[
        RowBox[{"8563610191740719", " ", "\[ImaginaryI]"}], 
        "18014398509481984"]}], ",", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["7468923847354637", "9007199254740992"]}], "+", 
       FractionBox[
        RowBox[{"5034363413285183", " ", "\[ImaginaryI]"}], 
        "9007199254740992"]}], ",", 
      RowBox[{"-", "1"}]}], "}"}]}], ",", 
   RowBox[{"\<\"x0\"\>", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      FractionBox["7468923847354637", "9007199254740992"], ",", 
      RowBox[{"-", 
       FractionBox["990547382886621", "1125899906842624"]}], ",", 
      FractionBox["2949481598465119", "4503599627370496"], ",", 
      FractionBox["5264434808374099", "576460752303423488"], ",", 
      FractionBox["2198840376757627", "2251799813685248"], ",", 
      FractionBox["6931820531030901", "36028797018963968"], ",", 
      FractionBox["545484421456923", "562949953421312"], ",", 
      RowBox[{"-", 
       FractionBox["4383583013413667", "4503599627370496"]}], ",", 
      RowBox[{"-", 
       FractionBox["3443618994931351", "4503599627370496"]}], ",", 
      RowBox[{"-", 
       FractionBox["1977018697345575", "4503599627370496"]}], ",", 
      RowBox[{"-", 
       FractionBox["4311302526220477", "18014398509481984"]}], ",", 
      RowBox[{"-", 
       FractionBox["5034363413285183", "9007199254740992"]}], ",", 
      FractionBox["8563610191740719", "18014398509481984"], ",", 
      RowBox[{"-", 
       FractionBox["1701687978447195", "2251799813685248"]}], ",", 
      RowBox[{"-", 
       FractionBox["9006823648460503", "9007199254740992"]}], ",", 
      FractionBox["970985887545563", "4503599627370496"], ",", 
      RowBox[{"-", 
       FractionBox["4419459947845813", "4503599627370496"]}], ",", 
      FractionBox["8904834980836777", "36028797018963968"], ",", 
      RowBox[{"-", 
       FractionBox["4131071663697111", "18014398509481984"]}], ",", 
      RowBox[{"-", 
       FractionBox["725598796744797", "1125899906842624"]}], ",", 
      FractionBox["1011614015880001", "1125899906842624"], ",", 
      FractionBox["2186361218532677", "2251799813685248"]}], "}"}]}], ",", 
   RowBox[{"\<\"T\"\>", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "3058063557387488352427978362344719880506753954292325269200487517262\
7689063143163", "/", 
           "237142198758023568227473377297792835283496928595231875152809132048\
206089502588928"}], ")"}]}], ",", 
        RowBox[{
        "106357647671691222323892886596241107780446146846906883953597197950686\
145517064033", "/", 
         "47428439751604713645494675459558567056699385719046375030561826409641\
2179005177856"}], ",", 
        RowBox[{
        "605375059710562068089793249330748468756613370324841909151626493686657\
29690498177", "/", 
         "94856879503209427290989350919117134113398771438092750061123652819282\
4358010355712"}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "1734570835750836178106493324989805036416106172537387781095590344916\
96018441823167", "/", 
           "474284397516047136454946754595585670566993857190463750305618264096\
412179005177856"}], ")"}]}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "1364946056916614446865721045940378704879793984307642464794208318585\
7477509854859", "/", 
           "592855496895058920568683443244482088208742321488079687882022830120\
51522375647232"}], ")"}]}], ",", 
        RowBox[{
        "150344263626104055020891556350073276118551805687428249869254754381234\
805141500667", "/", 
         "23714219875802356822747337729779283528349692859523187515280913204820\
6089502588928"}], ",", 
        RowBox[{
        "547485833004939572250561053137176804217750515116377387508907857898068\
63951652027", "/", 
         "11857109937901178411373668864889641764174846429761593757640456602410\
3044751294464"}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "1255368877514111979450371969665268761870995251103858192807471134861\
13894473081573", "/", 
           "474284397516047136454946754595585670566993857190463750305618264096\
412179005177856"}], ")"}]}], ",", 
        RowBox[{
        "588637719139506724835729284707522367726130687149691556775490015129338\
2590166817", "/", 
         "94856879503209427290989350919117134113398771438092750061123652819282\
4358010355712"}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "1539848698295829490666428402072102418617603242563830234198418117105\
57352689164397", "/", 
           "948568795032094272909893509191171341133987714380927500611236528192\
824358010355712"}], ")"}]}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "8922222390560391468804707570532977654783067236758061169258915056802\
1235261078159", "/", 
           "237142198758023568227473377297792835283496928595231875152809132048\
206089502588928"}], ")"}]}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "8788370756668069805813620757526882244635334127031543637196538265617\
3679066500229", "/", 
           "948568795032094272909893509191171341133987714380927500611236528192\
824358010355712"}], ")"}]}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "1250040921119551591041890148779898112183645707512344559148127590911\
08956131938617", "/", 
           "948568795032094272909893509191171341133987714380927500611236528192\
824358010355712"}], ")"}]}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "1469498545954548954819278255497128989521714697139897270842046242879\
78764690699641", "/", 
           "151771007205135083665582961470587414581438034300948400097797844510\
85189728165691392"}], ")"}]}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "5603683662188707354011958110744770251817843297938624970538042579210\
2588205128879", "/", 
           "189713759006418854581978701838234268226797542876185500122247305638\
5648716020711424"}], ")"}]}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "1982911324842774783349820730873249255030631187032290468108762784557\
13996290419743", "/", 
           "189713759006418854581978701838234268226797542876185500122247305638\
5648716020711424"}], ")"}]}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "5347066584835488853330280898148235810699970320132003685950753873912\
6356229301825", "/", 
           "237142198758023568227473377297792835283496928595231875152809132048\
206089502588928"}], ")"}]}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "2543716477719894311991127820993881922656467992079055794085820436141\
7011098753245", "/", 
           "237142198758023568227473377297792835283496928595231875152809132048\
206089502588928"}], ")"}]}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "8027969292516318830478631237652770428158956755855200220104661453100\
6608030955089", "/", 
           "758855036025675418327914807352937072907190171504742000488989222554\
2594864082845696"}], ")"}]}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "1198978493241532825483767148267656408698808938419403738417297949575\
21923866259975", "/", 
           "948568795032094272909893509191171341133987714380927500611236528192\
824358010355712"}], ")"}]}], ",", 
        RowBox[{
        "129861618465375405055271949370556208805988843965385139595476796957221\
565930121", "/", 
         "14821387422376473014217086081112052205218558037201992197050570753012\
880593911808"}], ",", 
        RowBox[{
        "155273076171214205868365371675771904610208726421241443245167768235330\
029841366619", "/", 
         "75885503602567541832791480735293707290719017150474200048898922255425\
94864082845696"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
        "655451398124425322030609715883271327063520942053458653787410582095299\
47006759355", "/", 
         "23714219875802356822747337729779283528349692859523187515280913204820\
6089502588928"}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "6006446719659784019119863788851826793568347211751794292221298086045\
0785065500135", "/", 
           "592855496895058920568683443244482088208742321488079687882022830120\
51522375647232"}], ")"}]}], ",", 
        RowBox[{
        "136201463616461762659870335425554416441927405201123275917871456880441\
930182745491", "/", 
         "23714219875802356822747337729779283528349692859523187515280913204820\
6089502588928"}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "2609176643104774362899531686295061340902689452689944273169557614339\
6456050107025", "/", 
           "592855496895058920568683443244482088208742321488079687882022830120\
51522375647232"}], ")"}]}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "8565331628597301656872478225327626154652721989497904236766918274129\
2886172732905", "/", 
           "118571099379011784113736688648896417641748464297615937576404566024\
103044751294464"}], ")"}]}], ",", 
        RowBox[{
        "174582295573285310990167466872774521658666375417510438032525836303220\
09145015053", "/", 
         "29642774844752946028434172162224104410437116074403984394101141506025\
761187823616"}], ",", 
        RowBox[{
        "110402708935846535970954472621750789721903403124068161844637596638873\
309230925611", "/", 
         "23714219875802356822747337729779283528349692859523187515280913204820\
6089502588928"}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "1464198911473374456248642348485121475381101298075270674519924417218\
43740867377391", "/", 
           "474284397516047136454946754595585670566993857190463750305618264096\
412179005177856"}], ")"}]}], ",", 
        RowBox[{
        "291741673118503710793654329411089644503818695433024079374557634109605\
17193547099", "/", 
         "59285549689505892056868344324448208820874232148807968788202283012051\
522375647232"}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "1629281609731481693014371422987920736138692348294673493110179640647\
74811437602969", "/", 
           "948568795032094272909893509191171341133987714380927500611236528192\
824358010355712"}], ")"}]}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "1655073193655708612700029198260394893442861634318882388797817906061\
60682303793275", "/", 
           "948568795032094272909893509191171341133987714380927500611236528192\
824358010355712"}], ")"}]}], ",", 
        RowBox[{
        "137603257414785484125513134946436591359736972299725641264532486107665\
501068935939", "/", 
         "18971375900641885458197870183823426822679754287618550012224730563856\
48716020711424"}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "1692382001141143080555753490501975873767477068737113276239728250256\
25952899675651", "/", 
           "189713759006418854581978701838234268226797542876185500122247305638\
5648716020711424"}], ")"}]}], ",", 
        RowBox[{
        "395491107153772270506157049691558632374111555738002865035058146254191\
18298869335", "/", 
         "94856879503209427290989350919117134113398771438092750061123652819282\
4358010355712"}], ",", 
        RowBox[{
        "111749059987931570105256876691871038458412559734328661392728837367998\
052475912689", "/", 
         "94856879503209427290989350919117134113398771438092750061123652819282\
4358010355712"}], ",", 
        RowBox[{
        "805221760057576758168073019507691469050277572294850370526182966289602\
50301845841", "/", 
         "37942751801283770916395740367646853645359508575237100024449461127712\
97432041422848"}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "1324293278350939690009049879260879104056273012153423006377395990689\
32320392274911", "/", 
           "189713759006418854581978701838234268226797542876185500122247305638\
5648716020711424"}], ")"}]}], ",", 
        RowBox[{
        "106699179662405562670066257170532607051681459308374139221854109184246\
183764523539", "/", 
         "47428439751604713645494675459558567056699385719046375030561826409641\
2179005177856"}], ",", 
        RowBox[{
        "120858189719084917246867382654809228941012475946188720164462149356442\
585812286997", "/", 
         "47428439751604713645494675459558567056699385719046375030561826409641\
2179005177856"}], ",", 
        RowBox[{
        "318606155793553797841237230954451821692765544392199734645474943097560\
40474461537", "/", 
         "47428439751604713645494675459558567056699385719046375030561826409641\
2179005177856"}], ",", 
        RowBox[{
        "114683518060375495000384023559422411468394797438384236789805013102004\
825906099467", "/", 
         "18971375900641885458197870183823426822679754287618550012224730563856\
48716020711424"}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "7777614817250180106160100329790026708778477251016900425123718485032\
5307931445079", "/", 
           "758855036025675418327914807352937072907190171504742000488989222554\
2594864082845696"}], ")"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "9792946239776737631793757040020224184152403402514709898390101863739\
1875974979627", "/", 
           "379427518012837709163957403676468536453595085752371000244494611277\
1297432041422848"}], ")"}]}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "1340081806170343536533562484319662711091900997872628548410377229707\
66400760579359", "/", 
           "474284397516047136454946754595585670566993857190463750305618264096\
412179005177856"}], ")"}]}], ",", 
        RowBox[{
        "820747309342052988266184250346238925392192934499052689083677619422487\
90438021685", "/", 
         "11857109937901178411373668864889641764174846429761593757640456602410\
3044751294464"}], ",", 
        RowBox[{
        "130741478426562487287041344579237177161670721574520561648290449345636\
397228102721", "/", 
         "75885503602567541832791480735293707290719017150474200048898922255425\
94864082845696"}], ",", 
        RowBox[{
        "103759032260282748530095984805404016536013522676791619878917137571178\
950079895449", "/", 
         "11857109937901178411373668864889641764174846429761593757640456602410\
3044751294464"}], ",", 
        RowBox[{
        "319741599918087077908989890000399669147361435513582089548478023011891\
43685830563", "/", 
         "59285549689505892056868344324448208820874232148807968788202283012051\
522375647232"}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "6290819020492228496635345838642709380335810054728067656954641068925\
559694631095", "/", 
           "148213874223764730142170860811120522052185580372019921970505707530\
12880593911808"}], ")"}]}], ",", 
        RowBox[{
        "119181681270873759126104091530586163239522304701738131874391083634629\
413128297177", "/", 
         "23714219875802356822747337729779283528349692859523187515280913204820\
6089502588928"}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "1309673041707060494302098411351529440976277395834803170082548186735\
37332991569377", "/", 
           "237142198758023568227473377297792835283496928595231875152809132048\
206089502588928"}], ")"}]}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "1753034908550546086066241279840853556146520786845168870855397116991\
79011113423803", "/", 
           "189713759006418854581978701838234268226797542876185500122247305638\
5648716020711424"}], ")"}]}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "1078855848502775154806683217879809610048268262037255305214670029585\
79808465984121", "/", 
           "237142198758023568227473377297792835283496928595231875152809132048\
206089502588928"}], ")"}]}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "1850024818895866471852399561875963279633961063731550178307242428930\
46957187633713", "/", 
           "948568795032094272909893509191171341133987714380927500611236528192\
824358010355712"}], ")"}]}], ",", 
        RowBox[{
        "159713856213646506383981376790199351015094898111690276903794003793964\
978889355525", "/", 
         "37942751801283770916395740367646853645359508575237100024449461127712\
97432041422848"}], ",", 
        RowBox[{
        "145265598519294291957458145868331143190335249642811594695075829129825\
299099736243", "/", 
         "18971375900641885458197870183823426822679754287618550012224730563856\
48716020711424"}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "1363358508713837979992218670776818116805421809872227413392393553192\
7391986207", "/", 
           "231584178474632390847141970017375815706539969331281128078915168015\
826259279872"}], ")"}]}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "1183761793635138019897437660555927532757790835096459852496641946565\
38063813814199", "/", 
           "758855036025675418327914807352937072907190171504742000488989222554\
2594864082845696"}], ")"}]}], ",", 
        RowBox[{
        "334696530793295576845395029720208535160271820045796462679929695346253\
3829057137", "/", 
         "29642774844752946028434172162224104410437116074403984394101141506025\
761187823616"}], ",", 
        RowBox[{
        "960677237434650001528844758161799445148101878487682887260835000836663\
38462977353", "/", 
         "18971375900641885458197870183823426822679754287618550012224730563856\
48716020711424"}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "8531604564009544485403524169116507371358839138411386666812275444587\
0423095842261", "/", 
           "189713759006418854581978701838234268226797542876185500122247305638\
5648716020711424"}], ")"}]}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "1448769313249934031585875636225331603697229264110833039258299982015\
87088448747305", "/", 
           "948568795032094272909893509191171341133987714380927500611236528192\
824358010355712"}], ")"}]}], ",", 
        RowBox[{
        "188225255437043862315662758041869250304393461204536446985092882351215\
762302168525", "/", 
         "18971375900641885458197870183823426822679754287618550012224730563856\
48716020711424"}], ",", 
        RowBox[{
        "178783328941167293232608892421159620827391039343759473384313348507077\
794263066093", "/", 
         "18971375900641885458197870183823426822679754287618550012224730563856\
48716020711424"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "1663255413365945802433356939876213504188483147861000194542226723394\
04356382364213", "/", 
           "118571099379011784113736688648896417641748464297615937576404566024\
103044751294464"}], ")"}]}], ",", 
        RowBox[{
        "171915641490000994334524710560226919558848819065448277323394775546880\
98137654745", "/", 
         "14821387422376473014217086081112052205218558037201992197050570753012\
880593911808"}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "6845308490175955724167453257207107684887477642415823803140373569710\
4202000944627", "/", 
           "118571099379011784113736688648896417641748464297615937576404566024\
103044751294464"}], ")"}]}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "1167085594844263566109299602446019838383489152110723420260233230850\
39181495949783", "/", 
           "237142198758023568227473377297792835283496928595231875152809132048\
206089502588928"}], ")"}]}], ",", 
        RowBox[{
        "140361489834640884617765547239996542249402057089057728947534559485973\
546384878249", "/", 
         "23714219875802356822747337729779283528349692859523187515280913204820\
6089502588928"}], ",", 
        RowBox[{
        "704569777282744867502866874040177095706988495406476882956285159040093\
31494451", "/", 
         "23158417847463239084714197001737581570653996933128112807891516801582\
6259279872"}], ",", 
        RowBox[{
        "138716103846471827209575577040273900667650808447020307579528316234876\
799185109273", "/", 
         "47428439751604713645494675459558567056699385719046375030561826409641\
2179005177856"}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "8005949482837850654909793894846177855467459956234530577305600044394\
039227033281", "/", 
           "592855496895058920568683443244482088208742321488079687882022830120\
51522375647232"}], ")"}]}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "7646158453583964759979696687256554244423322430840478531461373096286\
3654782567201", "/", 
           "118571099379011784113736688648896417641748464297615937576404566024\
103044751294464"}], ")"}]}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "1456994454851682470788279747654840269875607626218859332555959680576\
56188787891905", "/", 
           "948568795032094272909893509191171341133987714380927500611236528192\
824358010355712"}], ")"}]}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "1699380625849213842806811095361611952877672204380364431959621025016\
04141838686279", "/", 
           "474284397516047136454946754595585670566993857190463750305618264096\
412179005177856"}], ")"}]}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "6259152678778132712833975518934385212085701700073534129316709601576\
9737813027", "/", 
           "231584178474632390847141970017375815706539969331281128078915168015\
826259279872"}], ")"}]}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "1302460868476390952491307497038515792445952344126017929581524890104\
67737466282047", "/", 
           "189713759006418854581978701838234268226797542876185500122247305638\
5648716020711424"}], ")"}]}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "1443420087006399980302430963687880023607560657303672436298935583729\
66220735539137", "/", 
           "948568795032094272909893509191171341133987714380927500611236528192\
824358010355712"}], ")"}]}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "1847028878803335326257981801646031359705289849781286367122287791958\
46655316880275", "/", 
           "948568795032094272909893509191171341133987714380927500611236528192\
824358010355712"}], ")"}]}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "7461577166957307191899420836182315386920273761975560677972630390039\
3054122782883", "/", 
           "237142198758023568227473377297792835283496928595231875152809132048\
206089502588928"}], ")"}]}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "1463070705478686555734919365858954603801916066933380846238409458505\
865787237183", "/", 
           "370534685559411825355427152027801305130463950930049804926264268825\
3220148477952"}], ")"}]}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "1862524770499262028399898399048102520445258173426769818608651804650\
72201806947421", "/", 
           "474284397516047136454946754595585670566993857190463750305618264096\
412179005177856"}], ")"}]}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "1946190817214945448010485707563684966850975152849534711224894013123\
14566233717927", "/", 
           "474284397516047136454946754595585670566993857190463750305618264096\
412179005177856"}], ")"}]}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "1548060123800965515112503819792645125796658120115130712116794707907\
26019820887009", "/", 
           "474284397516047136454946754595585670566993857190463750305618264096\
412179005177856"}], ")"}]}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "1602290631416219293552033269626349644164636933055100046973437559661\
72261945512667", "/", 
           "189713759006418854581978701838234268226797542876185500122247305638\
5648716020711424"}], ")"}]}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "6483265451731626646859417226636964562038732140230930249518531477647\
4567370939239", "/", 
           "379427518012837709163957403676468536453595085752371000244494611277\
1297432041422848"}], ")"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
        "181305638760219508856463240873606162015710046072402831173688043440678\
316836819795", "/", 
         "47428439751604713645494675459558567056699385719046375030561826409641\
2179005177856"}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "1424393581216901466269012682235402557058607815848434320223834012011\
6831190431", "/", 
           "578960446186580977117854925043439539266349923328202820197287920039\
56564819968"}], ")"}]}], ",", 
        RowBox[{
        "896897916781593775613483944253984704517795639635309366314435474537996\
34024704163", "/", 
         "75885503602567541832791480735293707290719017150474200048898922255425\
94864082845696"}], ",", 
        RowBox[{
        "135709006280716826105762230153543993559097612078842579414302592161149\
425003240337", "/", 
         "30354201441027016733116592294117482916287606860189680019559568902170\
379456331382784"}], ",", 
        RowBox[{
        "160919713081126814395062224008665685664979334897715805334862003056487\
231059405945", "/", 
         "94856879503209427290989350919117134113398771438092750061123652819282\
4358010355712"}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "7188551964600615746884641490791524001126585198636417135007866335464\
165727359077", "/", 
           "592855496895058920568683443244482088208742321488079687882022830120\
51522375647232"}], ")"}]}], ",", 
        RowBox[{
        "106959280752737900676051340336986809644180312397849978042878347717464\
295010802969", "/", 
         "18971375900641885458197870183823426822679754287618550012224730563856\
48716020711424"}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "1427408260613333487191985367680566595485316533648336341027681521219\
59829621673829", "/", 
           "189713759006418854581978701838234268226797542876185500122247305638\
5648716020711424"}], ")"}]}], ",", 
        RowBox[{
        "188701775877795506653171567571533153584064969106471967924687916678034\
121802273801", "/", 
         "94856879503209427290989350919117134113398771438092750061123652819282\
4358010355712"}], ",", 
        RowBox[{
        "261960797949745001718467417163063067872482320067914874691824362739078\
52717527833", "/", 
         "18971375900641885458197870183823426822679754287618550012224730563856\
48716020711424"}], ",", 
        RowBox[{
        "147749513384904362519545569719251352880317947843790331905948094674151\
256068715053", "/", 
         "18971375900641885458197870183823426822679754287618550012224730563856\
48716020711424"}], ",", 
        RowBox[{
        "361471832597090419973750224694997558702932511215968981735076578413471\
82621763705", "/", 
         "47428439751604713645494675459558567056699385719046375030561826409641\
2179005177856"}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "1077393793052352971599020095583953909537700129381082834486640568424\
47779919253179", "/", 
           "121416805764108066932466369176469931665150427440758720078238275608\
681517825325531136"}], ")"}]}], ",", 
        RowBox[{
        "126727123305777250711918839890296236467239119992772012867032275396899\
414176447755", "/", 
         "75885503602567541832791480735293707290719017150474200048898922255425\
94864082845696"}], ",", 
        RowBox[{
        "128014737833654541698099856483340299549369177190191483845551180028490\
078153713149", "/", 
         "75885503602567541832791480735293707290719017150474200048898922255425\
94864082845696"}], ",", 
        RowBox[{
        "126664768068370315078622816345750543703242166337446919944194513207464\
104346523055", "/", 
         "37942751801283770916395740367646853645359508575237100024449461127712\
97432041422848"}], ",", 
        RowBox[{
        "997656033965446182894819069808221883852816849128128878235519619677449\
5552802743", "/", 
         "23714219875802356822747337729779283528349692859523187515280913204820\
6089502588928"}], ",", 
        RowBox[{
        "141904502358173423873231895280570499755053166506552767450481164396225\
932855257323", "/", 
         "18971375900641885458197870183823426822679754287618550012224730563856\
48716020711424"}], ",", 
        RowBox[{
        "102567207512915170962617432803437769979608125068272949739383972295620\
512758332737", "/", 
         "94856879503209427290989350919117134113398771438092750061123652819282\
4358010355712"}], ",", 
        RowBox[{
        "133727916375366402129414844506090700202247897634711907628833769981540\
301044939507", "/", 
         "18971375900641885458197870183823426822679754287618550012224730563856\
48716020711424"}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "1654043890812515002990714768680353863260245229366807996359514920254\
15439225571189", "/", 
           "758855036025675418327914807352937072907190171504742000488989222554\
2594864082845696"}], ")"}]}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "1493217797680177659398032114338689806470510212184359597144752574740\
10145672766753", "/", 
           "379427518012837709163957403676468536453595085752371000244494611277\
1297432041422848"}], ")"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
        "170181841246560302833909039026190170847891125912340426044059435796707\
729992610759", "/", 
         "23714219875802356822747337729779283528349692859523187515280913204820\
6089502588928"}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "3835509887514946361495814420479179178642147829447989190883696396960\
9141130784521", "/", 
           "592855496895058920568683443244482088208742321488079687882022830120\
51522375647232"}], ")"}]}], ",", 
        RowBox[{
        "534098967718823755819035956426231065531682721661788748458055706510934\
82901112201", "/", 
         "11857109937901178411373668864889641764174846429761593757640456602410\
3044751294464"}], ",", 
        RowBox[{
        "472505625322318508737957239092837142542753670535691618088696246004017\
9719883747", "/", 
         "74106937111882365071085430405560261026092790186009960985252853765064\
40296955904"}], ",", 
        RowBox[{
        "884611650588738134383619199133083054121587729101286532065460057332733\
32522703271", "/", 
         "59285549689505892056868344324448208820874232148807968788202283012051\
522375647232"}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "1958895355739832945127193398666734488365590692563409195293931402799\
29990973180183", "/", 
           "189713759006418854581978701838234268226797542876185500122247305638\
5648716020711424"}], ")"}]}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "3232519517767594365658999609049254799620881948452385054871663532938\
5780528181047", "/", 
           "296427748447529460284341721622241044104371160744039843941011415060\
25761187823616"}], ")"}]}], ",", 
        RowBox[{
        "565757374140553563432824962898716178445631809611796449256858960710807\
02782378527", "/", 
         "59285549689505892056868344324448208820874232148807968788202283012051\
522375647232"}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "1581204892781808329176645305245530416519035874506540567086231253855\
9298637232381", "/", 
           "148213874223764730142170860811120522052185580372019921970505707530\
12880593911808"}], ")"}]}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "6125834809386988784759793423715663756194984310357262702137099194016\
7443608299963", "/", 
           "237142198758023568227473377297792835283496928595231875152809132048\
206089502588928"}], ")"}]}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "7335995319147465234863049136515729554127654557918893224467884141017\
686893355625", "/", 
           "148213874223764730142170860811120522052185580372019921970505707530\
12880593911808"}], ")"}]}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "1918453833996499360157201096260713402174065494595161491500788924842\
73500598327095", "/", 
           "474284397516047136454946754595585670566993857190463750305618264096\
412179005177856"}], ")"}]}], ",", 
        RowBox[{
        "806689016800366690592233726102317208532097703491352775969109881666193\
66696824383", "/", 
         "94856879503209427290989350919117134113398771438092750061123652819282\
4358010355712"}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "1819925715007237854998848660104914582830336512381804143663175489931\
34127278359831", "/", 
           "151771007205135083665582961470587414581438034300948400097797844510\
85189728165691392"}], ")"}]}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "9156844886039709590872446984982393522478889470485537760179188883914\
146293060083", "/", 
           "592855496895058920568683443244482088208742321488079687882022830120\
51522375647232"}], ")"}]}], ",", 
        RowBox[{
        "326368689973149131544919378470060822398625000051304603195480362326763\
09454203781", "/", 
         "47428439751604713645494675459558567056699385719046375030561826409641\
2179005177856"}], ",", 
        RowBox[{
        "156939805992443677635646678293177296701434852244016054552602051121020\
733272151289", "/", 
         "47428439751604713645494675459558567056699385719046375030561826409641\
2179005177856"}], ",", 
        RowBox[{
        "346749621366758523165814285624982788353934501905237288268327088286164\
72141503343", "/", 
         "18971375900641885458197870183823426822679754287618550012224730563856\
48716020711424"}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "1318350972081253462299240920633731398914579395760653948096284922019\
98749907615873", "/", 
           "948568795032094272909893509191171341133987714380927500611236528192\
824358010355712"}], ")"}]}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "6709835168958961924066641628037556105466688174866438779236138074021\
4243225228249", "/", 
           "474284397516047136454946754595585670566993857190463750305618264096\
412179005177856"}], ")"}]}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "4815908581362605130758012619692474731504422677536320363273045440255\
600774497415", "/", 
           "118571099379011784113736688648896417641748464297615937576404566024\
103044751294464"}], ")"}]}], ",", 
        RowBox[{
        "233188794146765328620268338820510986599486910247725046609430182593047\
6787616917", "/", 
         "59285549689505892056868344324448208820874232148807968788202283012051\
522375647232"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "1804973760823265929106208402013409776560792642049208428222349301135\
38620131850251", "/", 
           "948568795032094272909893509191171341133987714380927500611236528192\
824358010355712"}], ")"}]}], ",", 
        RowBox[{
        "496360810112430186394149405312300669733628191032373438777381764144643\
72789426493", "/", 
         "37942751801283770916395740367646853645359508575237100024449461127712\
97432041422848"}], ",", 
        RowBox[{
        "110083316105882867059008987282671693278906549007805067630667184124326\
681745518281", "/", 
         "94856879503209427290989350919117134113398771438092750061123652819282\
4358010355712"}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "1154341334351423837771148098362441041027115013829659369427152964913\
07254001720135", "/", 
           "474284397516047136454946754595585670566993857190463750305618264096\
412179005177856"}], ")"}]}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "6115553251025318678749548628389118438242882086418974641422028213049\
3293168353441", "/", 
           "237142198758023568227473377297792835283496928595231875152809132048\
206089502588928"}], ")"}]}], ",", 
        RowBox[{
        "896164237485987757644475177982699333434069820751840213156342187270565\
39051709767", "/", 
         "47428439751604713645494675459558567056699385719046375030561826409641\
2179005177856"}], ",", 
        RowBox[{
        "799673992412950065066685480739608348836522004516237523605863594427664\
08557032937", "/", 
         "11857109937901178411373668864889641764174846429761593757640456602410\
3044751294464"}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "6434751232420387546505018087081214085611438286985127304928756304749\
5457099702879", "/", 
           "474284397516047136454946754595585670566993857190463750305618264096\
412179005177856"}], ")"}]}], ",", 
        RowBox[{
        "146015681365122219899801888912664452609156337365986794968979216476901\
934487878141", "/", 
         "94856879503209427290989350919117134113398771438092750061123652819282\
4358010355712"}], ",", 
        RowBox[{
        "440043127537350349474095842665465916151400201762512474935491744857958\
81358982983", "/", 
         "18971375900641885458197870183823426822679754287618550012224730563856\
48716020711424"}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "4233913884859268201423818481047601759490080763208765477391349505062\
7931708665651", "/", 
           "948568795032094272909893509191171341133987714380927500611236528192\
824358010355712"}], ")"}]}], ",", 
        RowBox[{
        "717877222474075667957817330949453962141928053854913188781567111518292\
9910108043", "/", 
         "23714219875802356822747337729779283528349692859523187515280913204820\
6089502588928"}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "4223438630112101228905814963309525980813517357386100596393186854583\
4607500782215", "/", 
           "948568795032094272909893509191171341133987714380927500611236528192\
824358010355712"}], ")"}]}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "1072179967687219432519120720687430879694224658390666795038782556136\
29930538131151", "/", 
           "151771007205135083665582961470587414581438034300948400097797844510\
85189728165691392"}], ")"}]}], ",", 
        RowBox[{
        "698999221857265674846343024331936318806128896468925049597183875410363\
62785173329", "/", 
         "18971375900641885458197870183823426822679754287618550012224730563856\
48716020711424"}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "4643076169215579340129843810496799776673574985123997594753623322766\
8926714989107", "/", 
           "379427518012837709163957403676468536453595085752371000244494611277\
1297432041422848"}], ")"}]}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "7630561411207181306261435526248748036381787663860306216222098724497\
7392476235905", "/", 
           "948568795032094272909893509191171341133987714380927500611236528192\
824358010355712"}], ")"}]}], ",", 
        RowBox[{
        "127022812784662758460706828341101455206438507831388925954748088442484\
661689601701", "/", 
         "75885503602567541832791480735293707290719017150474200048898922255425\
94864082845696"}], ",", 
        RowBox[{
        "195737271896439886490250223905753418977268036552010584298460452435929\
827185112427", "/", 
         "75885503602567541832791480735293707290719017150474200048898922255425\
94864082845696"}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "1747056990620602844529994231797165211297528986488508471366904954315\
40914009000109", "/", 
           "758855036025675418327914807352937072907190171504742000488989222554\
2594864082845696"}], ")"}]}], ",", 
        RowBox[{
        "975369777486481498459262567829619944617052216734657799452557769081872\
46431148057", "/", 
         "37942751801283770916395740367646853645359508575237100024449461127712\
97432041422848"}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "1052036738346062562015371277466820289932076025913954636464954610520\
58949898367261", "/", 
           "379427518012837709163957403676468536453595085752371000244494611277\
1297432041422848"}], ")"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "1457632200147335278746101359758859536470369930728410340652051479313\
97985314782763", "/", 
           "474284397516047136454946754595585670566993857190463750305618264096\
412179005177856"}], ")"}]}], ",", 
        RowBox[{
        "832506401619312880704650625477817479596485399990127186430283991644391\
82356789061", "/", 
         "47428439751604713645494675459558567056699385719046375030561826409641\
2179005177856"}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "5791188117633048353051662634170292244459037793345288659130875346965\
090089966009", "/", 
           "474284397516047136454946754595585670566993857190463750305618264096\
412179005177856"}], ")"}]}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "1376924867141324894699889087047969534794766734364415936772444631671\
1351369660033", "/", 
           "237142198758023568227473377297792835283496928595231875152809132048\
206089502588928"}], ")"}]}], ",", 
        RowBox[{
        "183477878615449190379914433878859638225932955962345689467319870962794\
643160142755", "/", 
         "94856879503209427290989350919117134113398771438092750061123652819282\
4358010355712"}], ",", 
        RowBox[{
        "691764738293002267660479820164718085307595668104260856882658615044187\
6591225825", "/", 
         "59285549689505892056868344324448208820874232148807968788202283012051\
522375647232"}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "2843820557840056454770506784779090784396956070113543973838450063841\
0707892639201", "/", 
           "474284397516047136454946754595585670566993857190463750305618264096\
412179005177856"}], ")"}]}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "5118242619812476070457850706430171906313036924492982829763944659252\
2475197918971", "/", 
           "118571099379011784113736688648896417641748464297615937576404566024\
103044751294464"}], ")"}]}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "4822366020689261133448827542317830005906182542974524673255482428450\
30921738207", "/", 
           "370534685559411825355427152027801305130463950930049804926264268825\
3220148477952"}], ")"}]}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "1510278905041703480602913563926105662377262494748844644735960446170\
90065829744121", "/", 
           "379427518012837709163957403676468536453595085752371000244494611277\
1297432041422848"}], ")"}]}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "4931761477094763900413198103180579588047494485684369610088784236133\
0470697901731", "/", 
           "189713759006418854581978701838234268226797542876185500122247305638\
5648716020711424"}], ")"}]}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "2822829589041888481265382711581962778306295191978159320749549170881\
5396883553927", "/", 
           "474284397516047136454946754595585670566993857190463750305618264096\
412179005177856"}], ")"}]}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "4191595608863267705095660592885930830068151311855072238712222975995\
4547333812785", "/", 
           "189713759006418854581978701838234268226797542876185500122247305638\
5648716020711424"}], ")"}]}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "1442474949539662010569053686136154751118523880015546532029339419052\
93521792446471", "/", 
           "303542014410270167331165922941174829162876068601896800195595689021\
70379456331382784"}], ")"}]}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "1822553962979802410236711255802628233006973727653452639709504907192\
74062365244593", "/", 
           "151771007205135083665582961470587414581438034300948400097797844510\
85189728165691392"}], ")"}]}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "8916809965696221069289494158466505487052957030051442390829985869304\
5030141103161", "/", 
           "189713759006418854581978701838234268226797542876185500122247305638\
5648716020711424"}], ")"}]}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "1517518649847883339759441685832374711597751497230285734758152758871\
62741803642439", "/", 
           "379427518012837709163957403676468536453595085752371000244494611277\
1297432041422848"}], ")"}]}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "1135737017033330598153489950736627289891807986741187769168502953166\
67401553826223", "/", 
           "189713759006418854581978701838234268226797542876185500122247305638\
5648716020711424"}], ")"}]}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "1780034650269855301134920579673350603020805281176344166910969192260\
86024752711291", "/", 
           "189713759006418854581978701838234268226797542876185500122247305638\
5648716020711424"}], ")"}]}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "6559557204693490130722193693730770532271556540238769059036659655855\
4326140726317", "/", 
           "948568795032094272909893509191171341133987714380927500611236528192\
824358010355712"}], ")"}]}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "1988037490910479055699336436578885060789835693110075749461800703764\
43735163922273", "/", 
           "303542014410270167331165922941174829162876068601896800195595689021\
70379456331382784"}], ")"}]}], ",", 
        RowBox[{
        "137983265854403381229108884282285283944546507314148827813055396228235\
058430775977", "/", 
         "75885503602567541832791480735293707290719017150474200048898922255425\
94864082845696"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
        "133766740914186881087420704092210062360689525078344696973149661507112\
096301585367", "/", 
         "94856879503209427290989350919117134113398771438092750061123652819282\
4358010355712"}], ",", 
        RowBox[{
        "948654503357753014673755553518132172524349894800204673112070352185622\
26382756129", "/", 
         "94856879503209427290989350919117134113398771438092750061123652819282\
4358010355712"}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "5727380346685908439104251772252837392591743076385367711240186353710\
1070156346133", "/", 
           "237142198758023568227473377297792835283496928595231875152809132048\
206089502588928"}], ")"}]}], ",", 
        RowBox[{
        "190305828272095106428600439063909707096174669747290818793613283462472\
121144669457", "/", 
         "94856879503209427290989350919117134113398771438092750061123652819282\
4358010355712"}], ",", 
        RowBox[{
        "197501827829611147611693368977261343351875260253175273525667079204430\
245535995245", "/", 
         "47428439751604713645494675459558567056699385719046375030561826409641\
2179005177856"}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "3640745074114530487192846152213122407415968216492461976390243434071\
8907069781705", "/", 
           "118571099379011784113736688648896417641748464297615937576404566024\
103044751294464"}], ")"}]}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "1371127527835027374801691198570694412057313875638813252417244866877\
2916462026939", "/", 
           "592855496895058920568683443244482088208742321488079687882022830120\
51522375647232"}], ")"}]}], ",", 
        RowBox[{
        "154911129911806197241598634824206734310726126287660155557058414909151\
250669238059", "/", 
         "47428439751604713645494675459558567056699385719046375030561826409641\
2179005177856"}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "6839528059809784776031584970821904203782308246807369613011930772775\
2092332152151", "/", 
           "118571099379011784113736688648896417641748464297615937576404566024\
103044751294464"}], ")"}]}], ",", 
        RowBox[{
        "125286181643600459980372675342587029670989604654599020710483441096768\
975301298641", "/", 
         "94856879503209427290989350919117134113398771438092750061123652819282\
4358010355712"}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "4054068687491219583777681634588222960783476269273235139646899726701\
0875284266893", "/", 
           "474284397516047136454946754595585670566993857190463750305618264096\
412179005177856"}], ")"}]}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "1537853859003536313755583672642775740013892364917921223602064937024\
0467504702893", "/", 
           "474284397516047136454946754595585670566993857190463750305618264096\
412179005177856"}], ")"}]}], ",", 
        RowBox[{
        "112242649742565484057485796830903512967873706524209553920348804684034\
111046539235", "/", 
         "94856879503209427290989350919117134113398771438092750061123652819282\
4358010355712"}], ",", 
        RowBox[{
        "180415842654495406573025517023451307092655509702242352745114856006739\
40251921453", "/", 
         "47428439751604713645494675459558567056699385719046375030561826409641\
2179005177856"}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "7043287879810368327415923518035764376509231355781395985324306309220\
3478936364203", "/", 
           "189713759006418854581978701838234268226797542876185500122247305638\
5648716020711424"}], ")"}]}], ",", 
        RowBox[{
        "250499136667263217559162532213498028844674848388283318041084828083441\
46694034163", "/", 
         "47428439751604713645494675459558567056699385719046375030561826409641\
2179005177856"}], ",", 
        RowBox[{
        "146149864551015915731824475555075293777453467062849633913239447719979\
548763884721", "/", 
         "18971375900641885458197870183823426822679754287618550012224730563856\
48716020711424"}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "1951342064790181318390878494122838743460826600082578525040282942996\
7798249739927", "/", 
           "474284397516047136454946754595585670566993857190463750305618264096\
412179005177856"}], ")"}]}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "1311582516914013840560605491995466505868476502939108637156717517140\
46303767065647", "/", 
           "379427518012837709163957403676468536453595085752371000244494611277\
1297432041422848"}], ")"}]}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "7499178381430662714878812631360314038916086623126472976437130276240\
004205682665", "/", 
           "237142198758023568227473377297792835283496928595231875152809132048\
206089502588928"}], ")"}]}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "5018311016877901076742649421254926988035326737312328843979299659852\
7872813734571", "/", 
           "948568795032094272909893509191171341133987714380927500611236528192\
824358010355712"}], ")"}]}], ",", 
        RowBox[{
        "149223344359018027653176288176587221947067861271172619404231819219756\
382187704653", "/", 
         "37942751801283770916395740367646853645359508575237100024449461127712\
97432041422848"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
        "159455515666988944463345655680095378973325199789162575688448549771860\
913758097455", "/", 
         "23714219875802356822747337729779283528349692859523187515280913204820\
6089502588928"}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "9439329561758433346974064226909280543273447798718249176193790195264\
5376938066417", "/", 
           "118571099379011784113736688648896417641748464297615937576404566024\
103044751294464"}], ")"}]}], ",", 
        RowBox[{
        "230047147036745574478964717898260797883452353046572211531561241207676\
72266502433", "/", 
         "59285549689505892056868344324448208820874232148807968788202283012051\
522375647232"}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "1167114814664604217799241129317144248626573485171100086973015399333\
17705854681855", "/", 
           "948568795032094272909893509191171341133987714380927500611236528192\
824358010355712"}], ")"}]}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "1787981890775674445193792577638327715926986645485619732785689375234\
18992337644673", "/", 
           "237142198758023568227473377297792835283496928595231875152809132048\
206089502588928"}], ")"}]}], ",", 
        RowBox[{
        "677945159417142049795309013723452359289105077749899648895386511318700\
93480373353", "/", 
         "23714219875802356822747337729779283528349692859523187515280913204820\
6089502588928"}], ",", 
        RowBox[{
        "131983933530437020274504382477581860648324491109899176630802158247849\
57855719269", "/", 
         "29642774844752946028434172162224104410437116074403984394101141506025\
761187823616"}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "1001952480863245882219001366248116400427608509336564343025551225117\
06556780467463", "/", 
           "474284397516047136454946754595585670566993857190463750305618264096\
412179005177856"}], ")"}]}], ",", 
        RowBox[{
        "490808689941024831821131634114453762533599088576488192697630690910204\
20873433745", "/", 
         "11857109937901178411373668864889641764174846429761593757640456602410\
3044751294464"}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "1660999294707233014609762257922136559639818519307064956951817858223\
61909107882003", "/", 
           "189713759006418854581978701838234268226797542876185500122247305638\
5648716020711424"}], ")"}]}], ",", 
        RowBox[{
        "151875496574228197353659702733933371708070084650117927514015750808609\
117508327401", "/", 
         "37942751801283770916395740367646853645359508575237100024449461127712\
97432041422848"}], ",", 
        RowBox[{
        "187975912955332430728251974773546878803828436477952403482713440907151\
6738336977", "/", 
         "14821387422376473014217086081112052205218558037201992197050570753012\
880593911808"}], ",", 
        RowBox[{
        "278586613761213429420883194673212032256238692795895524780180413303221\
91543433997", "/", 
         "37942751801283770916395740367646853645359508575237100024449461127712\
97432041422848"}], ",", 
        RowBox[{
        "176646402545691677793489891476938353677483824595704629376425504181472\
254145916805", "/", 
         "18971375900641885458197870183823426822679754287618550012224730563856\
48716020711424"}], ",", 
        RowBox[{
        "821801578361583437919040235326121743251255098901145167879536974786659\
77408196819", "/", 
         "47428439751604713645494675459558567056699385719046375030561826409641\
2179005177856"}], ",", 
        RowBox[{
        "134801610104428074329102501254794338699517770912281992200787996608096\
715863384527", "/", 
         "18971375900641885458197870183823426822679754287618550012224730563856\
48716020711424"}], ",", 
        RowBox[{
        "145129206261332232015435043810779721676233209592155819607929395861121\
494348411477", "/", 
         "18971375900641885458197870183823426822679754287618550012224730563856\
48716020711424"}], ",", 
        RowBox[{
        "102591452759599720161308092106759301785549562368541823810637582096655\
615607190915", "/", 
         "47428439751604713645494675459558567056699385719046375030561826409641\
2179005177856"}], ",", 
        RowBox[{
        "400370879452860783125765924261760351189362894094134820017217332883308\
09458148041", "/", 
         "11857109937901178411373668864889641764174846429761593757640456602410\
3044751294464"}], ",", 
        RowBox[{
        "881803643322389015267781400797355266100227730040326799369386289380007\
45722675337", "/", 
         "47428439751604713645494675459558567056699385719046375030561826409641\
2179005177856"}], ",", 
        RowBox[{
        "183253556929232886342074226568714033732113969179384834857387079406310\
509161930985", "/", 
         "18971375900641885458197870183823426822679754287618550012224730563856\
48716020711424"}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "6515787566678552825723705120375549043204615557311357587712073381662\
3143756711891", "/", 
           "948568795032094272909893509191171341133987714380927500611236528192\
824358010355712"}], ")"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
        "115952555240276083760887484308572579002837141402694964471513361316514\
854406721533", "/", 
         "11857109937901178411373668864889641764174846429761593757640456602410\
3044751294464"}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "1461571619796981023995234051835476910269517098201681758504826311113\
6644134987371", "/", 
           "148213874223764730142170860811120522052185580372019921970505707530\
12880593911808"}], ")"}]}], ",", 
        RowBox[{
        "906858198658670171373772629959712267590976810329753999193217223758058\
72661337203", "/", 
         "11857109937901178411373668864889641764174846429761593757640456602410\
3044751294464"}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "2584217442545003659088964828250383949519357820261608483300824725006\
6137058241585", "/", 
           "474284397516047136454946754595585670566993857190463750305618264096\
412179005177856"}], ")"}]}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "1533155037632658070326833854310774263264459647603115209114909862958\
02300574734227", "/", 
           "237142198758023568227473377297792835283496928595231875152809132048\
206089502588928"}], ")"}]}], ",", 
        RowBox[{
        "501294476022684415625765897965905911544239115536611984699752935824352\
76717674845", "/", 
         "11857109937901178411373668864889641764174846429761593757640456602410\
3044751294464"}], ",", 
        RowBox[{
        "559625184393349673137345418237491407914992499525549357337011561159387\
1043494855", "/", 
         "59285549689505892056868344324448208820874232148807968788202283012051\
522375647232"}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "9652737215929486199371988379549597477502665292448667231462354707461\
9816098114687", "/", 
           "237142198758023568227473377297792835283496928595231875152809132048\
206089502588928"}], ")"}]}], ",", 
        RowBox[{
        "388195985328216153095898991804629880043939017110667827029337105853722\
97297041535", "/", 
         "59285549689505892056868344324448208820874232148807968788202283012051\
522375647232"}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "1461474973019858864430038283977142714541047250474844032769320944799\
45002392248873", "/", 
           "189713759006418854581978701838234268226797542876185500122247305638\
5648716020711424"}], ")"}]}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "1169392645657182633013778026762598005727939177987790040699002092846\
41295634132721", "/", 
           "948568795032094272909893509191171341133987714380927500611236528192\
824358010355712"}], ")"}]}], ",", 
        RowBox[{
        "184506718954958635848284048810187944690889446688302521798732347848972\
524292923781", "/", 
         "18971375900641885458197870183823426822679754287618550012224730563856\
48716020711424"}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "1060407150187279207650616363702004904121976800945376826595871229201\
28646239932043", "/", 
           "189713759006418854581978701838234268226797542876185500122247305638\
5648716020711424"}], ")"}]}], ",", 
        RowBox[{
        "142697885027160689562591584439455075293587526911535499843451740522917\
546471430521", "/", 
         "94856879503209427290989350919117134113398771438092750061123652819282\
4358010355712"}], ",", 
        RowBox[{
        "106494637645082840402933484957905027806272255883496088128052465829485\
587749482067", "/", 
         "94856879503209427290989350919117134113398771438092750061123652819282\
4358010355712"}], ",", 
        RowBox[{
        "238345044850807073346416522050532292747217758051901437607800600578390\
4255013751", "/", 
         "14821387422376473014217086081112052205218558037201992197050570753012\
880593911808"}], ",", 
        RowBox[{
        "164382037800728294103040266599319994495044905682036674500687325945294\
865813889463", "/", 
         "18971375900641885458197870183823426822679754287618550012224730563856\
48716020711424"}], ",", 
        RowBox[{
        "167796105922580212469855946514159296142891237979307347828519322720751\
718497153989", "/", 
         "47428439751604713645494675459558567056699385719046375030561826409641\
2179005177856"}], ",", 
        RowBox[{
        "727679029695274297062309399922342760914141783577858411607412807336853\
93845125369", "/", 
         "23714219875802356822747337729779283528349692859523187515280913204820\
6089502588928"}], ",", 
        RowBox[{
        "115244037154562606142507381658170178355038214003904204333492871072416\
158107368377", "/", 
         "47428439751604713645494675459558567056699385719046375030561826409641\
2179005177856"}], ",", 
        RowBox[{
        "251147631953794525522957615604344931380881593766841036207182352973054\
56535590091", "/", 
         "23714219875802356822747337729779283528349692859523187515280913204820\
6089502588928"}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "2481936303006054201611878928569161482922447545245215391536893956799\
2126615474445", "/", 
           "474284397516047136454946754595585670566993857190463750305618264096\
412179005177856"}], ")"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "1287549040306035306684806254555030767311221606575634453339487992810\
69952374173167", "/", 
           "118571099379011784113736688648896417641748464297615937576404566024\
103044751294464"}], ")"}]}], ",", 
        RowBox[{
        "157790986830103448341518945262371124482058490565884357902586654399551\
541054575409", "/", 
         "47428439751604713645494675459558567056699385719046375030561826409641\
2179005177856"}], ",", 
        RowBox[{
        "898127498728869307534448745533302909497465148858032463226289807320433\
89917482491", "/", 
         "94856879503209427290989350919117134113398771438092750061123652819282\
4358010355712"}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "6433473518159880091574718503836587830986366480594701934963011653887\
8345612119235", "/", 
           "118571099379011784113736688648896417641748464297615937576404566024\
103044751294464"}], ")"}]}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "1620014658132059725768429223009645819508084345904407607189427032435\
28603570068365", "/", 
           "474284397516047136454946754595585670566993857190463750305618264096\
412179005177856"}], ")"}]}], ",", 
        RowBox[{
        "557622565023183357385142098610742316818788418767090367186719177403796\
22138009119", "/", 
         "59285549689505892056868344324448208820874232148807968788202283012051\
522375647232"}], ",", 
        RowBox[{
        "812243705615014860397635914778792154787625716103188273081213299186283\
64635053021", "/", 
         "11857109937901178411373668864889641764174846429761593757640456602410\
3044751294464"}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "1862450875466990044038349733172240367911112431575866630083040376585\
58383755248139", "/", 
           "474284397516047136454946754595585670566993857190463750305618264096\
412179005177856"}], ")"}]}], ",", 
        RowBox[{
        "139727387540807351389778899634399962117989132517471008983805512063812\
258399677553", "/", 
         "15177100720513508366558296147058741458143803430094840009779784451085\
189728165691392"}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "5711254690945478317464249854121594613716980750626309686532617782016\
2406512772391", "/", 
           "237142198758023568227473377297792835283496928595231875152809132048\
206089502588928"}], ")"}]}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "6618453428332495402713958825986857352115003960331851623458291015602\
7111396358259", "/", 
           "118571099379011784113736688648896417641748464297615937576404566024\
103044751294464"}], ")"}]}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "6519163053530831120588427369665687024964287830715329369194333812765\
6292695215775", "/", 
           "474284397516047136454946754595585670566993857190463750305618264096\
412179005177856"}], ")"}]}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "1854546380438286900844777641904665879701813863765580823071770538213\
03763482397203", "/", 
           "948568795032094272909893509191171341133987714380927500611236528192\
824358010355712"}], ")"}]}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "1090065598419996131843799493479880947826832776818388026528944385229\
46602886513259", "/", 
           "758855036025675418327914807352937072907190171504742000488989222554\
2594864082845696"}], ")"}]}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "8313560842092890029463040873473601550551959703129557714047911567935\
9603619174619", "/", 
           "189713759006418854581978701838234268226797542876185500122247305638\
5648716020711424"}], ")"}]}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "9193201593661959362415958114854468648801405237548928252034052542582\
910052945749", "/", 
           "592855496895058920568683443244482088208742321488079687882022830120\
51522375647232"}], ")"}]}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "7932846687921173700136712706667753481579529357724588439735303344629\
4831251937325", "/", 
           "237142198758023568227473377297792835283496928595231875152809132048\
206089502588928"}], ")"}]}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "7547657211720177035361886843598887024736082547503184651173590425708\
9380581507443", "/", 
           "474284397516047136454946754595585670566993857190463750305618264096\
412179005177856"}], ")"}]}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "1191020321188506933339897314008261332994716765186084245791116168051\
41388321756051", "/", 
           "758855036025675418327914807352937072907190171504742000488989222554\
2594864082845696"}], ")"}]}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "1778790747804470051507895196723533463357048622899763906546514822748\
45442274151339", "/", 
           "948568795032094272909893509191171341133987714380927500611236528192\
824358010355712"}], ")"}]}], ",", 
        RowBox[{
        "493212693648333950023246302231456952178171686402100686389136896416081\
97783474507", "/", 
         "37942751801283770916395740367646853645359508575237100024449461127712\
97432041422848"}], ",", 
        RowBox[{
        "115180677899305207800144288629307333981933418529754075455064759385871\
401241767643", "/", 
         "37942751801283770916395740367646853645359508575237100024449461127712\
97432041422848"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
        "606525194383750851992568271218644076522261657821343524629632486227887\
55714261991", "/", 
         "11857109937901178411373668864889641764174846429761593757640456602410\
3044751294464"}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "1952216152949038385501699566046617253399968396721731140519291679083\
49873588054865", "/", 
           "237142198758023568227473377297792835283496928595231875152809132048\
206089502588928"}], ")"}]}], ",", 
        RowBox[{
        "315086745682873392760100812617448631086039193788691144004310419617604\
72997433987", "/", 
         "29642774844752946028434172162224104410437116074403984394101141506025\
761187823616"}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "1931531613381654868409067688238528467672613976127739509085748846687\
10489982321755", "/", 
           "237142198758023568227473377297792835283496928595231875152809132048\
206089502588928"}], ")"}]}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "1585194400641152046632673332900358350248742335210132910758077520392\
51862340579545", "/", 
           "118571099379011784113736688648896417641748464297615937576404566024\
103044751294464"}], ")"}]}], ",", 
        RowBox[{
        "807752955150820616768024444315891172455959959116791175138693133982760\
3242525035", "/", 
         "74106937111882365071085430405560261026092790186009960985252853765064\
40296955904"}], ",", 
        RowBox[{
        "510808464894718905247742097495780279464422012175845316334765899624111\
46323898565", "/", 
         "59285549689505892056868344324448208820874232148807968788202283012051\
522375647232"}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "1354903707489354561649010070338111338968681736997045944726645430407\
94444721404415", "/", 
           "237142198758023568227473377297792835283496928595231875152809132048\
206089502588928"}], ")"}]}], ",", 
        RowBox[{
        "539929201476661527895840888372091636958495091101357905597097178754169\
10910513409", "/", 
         "59285549689505892056868344324448208820874232148807968788202283012051\
522375647232"}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "1507663799140551797116334234819089523844065983480459850165309651011\
26799958793961", "/", 
           "474284397516047136454946754595585670566993857190463750305618264096\
412179005177856"}], ")"}]}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "7657650844699265171380867794098331716030380369857056916296169338569\
1246139833545", "/", 
           "237142198758023568227473377297792835283496928595231875152809132048\
206089502588928"}], ")"}]}], ",", 
        RowBox[{
        "127331855100409389044989143334677170722724217268604922611742826015789\
674364797089", "/", 
         "94856879503209427290989350919117134113398771438092750061123652819282\
4358010355712"}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "7830270292739815642276375803389175600891727087301995613536644036412\
9907681854711", "/", 
           "474284397516047136454946754595585670566993857190463750305618264096\
412179005177856"}], ")"}]}], ",", 
        RowBox[{
        "146387861147227682998867685489770727000962564509965040078669232328480\
435125539625", "/", 
         "18971375900641885458197870183823426822679754287618550012224730563856\
48716020711424"}], ",", 
        RowBox[{
        "517037727933224371859068379098974349046616661388890871453535965124604\
45930350001", "/", 
         "23714219875802356822747337729779283528349692859523187515280913204820\
6089502588928"}], ",", 
        RowBox[{
        "186278984963060693676549419058491514094332275679965280095822831673260\
58989532579", "/", 
         "47428439751604713645494675459558567056699385719046375030561826409641\
2179005177856"}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "6127206688179360907818818827400909719741667040182403738772687506216\
9187319355529", "/", 
           "474284397516047136454946754595585670566993857190463750305618264096\
412179005177856"}], ")"}]}], ",", 
        RowBox[{
        "617091336505950622985483567048334185517711042093885362071277161074456\
2331574197", "/", 
         "14821387422376473014217086081112052205218558037201992197050570753012\
880593911808"}], ",", 
        RowBox[{
        "111836723854727208668087504820029852807577137681065348568224431693578\
897448696543", "/", 
         "23714219875802356822747337729779283528349692859523187515280913204820\
6089502588928"}], ",", 
        RowBox[{
        "117929513082134752462944542786943307208749587353915240856941034179922\
694592166053", "/", 
         "94856879503209427290989350919117134113398771438092750061123652819282\
4358010355712"}], ",", 
        RowBox[{
        "530614804417407505478836074372541345910008102532529640544131534513584\
80042395019", "/", 
         "47428439751604713645494675459558567056699385719046375030561826409641\
2179005177856"}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "7028373392828166855138656285902286826388676940947394609456259304690\
2953748813", "/", 
           "370534685559411825355427152027801305130463950930049804926264268825\
3220148477952"}], ")"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "1697380195124647538172878541253505703918807898098625017604851908884\
76298473992999", "/", 
           "758855036025675418327914807352937072907190171504742000488989222554\
2594864082845696"}], ")"}]}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "5806802830187561193562473268338055262124639384690384331728428565912\
6609750475863", "/", 
           "237142198758023568227473377297792835283496928595231875152809132048\
206089502588928"}], ")"}]}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "2928911905864142160622876118278795264255384715726245597891326014002\
5220107538005", "/", 
           "474284397516047136454946754595585670566993857190463750305618264096\
412179005177856"}], ")"}]}], ",", 
        RowBox[{
        "113305021149397671330528705176286707433783378518405326211101703483812\
720499108145", "/", 
         "75885503602567541832791480735293707290719017150474200048898922255425\
94864082845696"}], ",", 
        RowBox[{
        "449605568415533675359279460235275988999492423136392770152120186366236\
75118712295", "/", 
         "59285549689505892056868344324448208820874232148807968788202283012051\
522375647232"}], ",", 
        RowBox[{
        "554197935912290667258954989202671636342745588581710919405970928876092\
52901114115", "/", 
         "11857109937901178411373668864889641764174846429761593757640456602410\
3044751294464"}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "1744588213606348720757681729824045313010440837719129213473984333469\
07817202355285", "/", 
           "474284397516047136454946754595585670566993857190463750305618264096\
412179005177856"}], ")"}]}], ",", 
        RowBox[{
        "516434534760223671312962671550098085630759748375371420689868383445706\
28345020001", "/", 
         "11857109937901178411373668864889641764174846429761593757640456602410\
3044751294464"}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "5675036471794472647001502335590534111886412167433114063666681283784\
2523790100671", "/", 
           "118571099379011784113736688648896417641748464297615937576404566024\
103044751294464"}], ")"}]}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "1899049748589553668171289590223218000627464935452116772678939175997\
0597463105051", "/", 
           "237142198758023568227473377297792835283496928595231875152809132048\
206089502588928"}], ")"}]}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "1869946495983987495245803745017704712517378927941252535103918101944\
64009237986827", "/", 
           "474284397516047136454946754595585670566993857190463750305618264096\
412179005177856"}], ")"}]}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "1603294560797312017121847499596169533043637812350426552741529451274\
30188295209397", "/", 
           "948568795032094272909893509191171341133987714380927500611236528192\
824358010355712"}], ")"}]}], ",", 
        RowBox[{
        "138413471179338216978544504454613919597980379749638118579279656755069\
265623057541", "/", 
         "37942751801283770916395740367646853645359508575237100024449461127712\
97432041422848"}], ",", 
        RowBox[{
        "125892118634360975666266277415239375129708179245153812233638036321117\
949366305197", "/", 
         "18971375900641885458197870183823426822679754287618550012224730563856\
48716020711424"}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "1935823584920781011603020085836686732515013495995910479331454140429\
60088202745967", "/", 
           "379427518012837709163957403676468536453595085752371000244494611277\
1297432041422848"}], ")"}]}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "2564720788648128246272884154856614576748419997975404440242056303549\
6437575068945", "/", 
           "189713759006418854581978701838234268226797542876185500122247305638\
5648716020711424"}], ")"}]}], ",", 
        RowBox[{
        "928190146394053555276069666703487959770048937808174613201737552794560\
48012973827", "/", 
         "94856879503209427290989350919117134113398771438092750061123652819282\
4358010355712"}], ",", 
        RowBox[{
        "166511127172879204998274324863688356387284985920631194026563627153675\
193854497767", "/", 
         "37942751801283770916395740367646853645359508575237100024449461127712\
97432041422848"}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "1478755858044514767082961765509230699906874752393476877444222067443\
61920087399721", "/", 
           "379427518012837709163957403676468536453595085752371000244494611277\
1297432041422848"}], ")"}]}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "1255552863971832740149445754660577924141455678394984499219704698368\
97785908339865", "/", 
           "948568795032094272909893509191171341133987714380927500611236528192\
824358010355712"}], ")"}]}], ",", 
        RowBox[{
        "163122421474867585701310207011236162592129767266258904086691950313247\
399207822917", "/", 
         "18971375900641885458197870183823426822679754287618550012224730563856\
48716020711424"}], ",", 
        RowBox[{
        "774698630864001933836230160620657279235921730445116666998001625755677\
50832650421", "/", 
         "94856879503209427290989350919117134113398771438092750061123652819282\
4358010355712"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "9721628883937321856246100534997982650712868128273743165229871663364\
5119562988303", "/", 
           "758855036025675418327914807352937072907190171504742000488989222554\
2594864082845696"}], ")"}]}], ",", 
        RowBox[{
        "160773870565322858560218812300957774111746007481375279761930884680756\
098660830783", "/", 
         "15177100720513508366558296147058741458143803430094840009779784451085\
189728165691392"}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "8002084130047476321093101991700776394317999047361396673399973507129\
2043562751797", "/", 
           "151771007205135083665582961470587414581438034300948400097797844510\
85189728165691392"}], ")"}]}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "1196419106158789103116643308740945576460239681323507957232360687303\
82754117791069", "/", 
           "237142198758023568227473377297792835283496928595231875152809132048\
206089502588928"}], ")"}]}], ",", 
        RowBox[{
        "205101138226191362408225016126905536597038665827328099822921257917513\
62303096559", "/", 
         "37942751801283770916395740367646853645359508575237100024449461127712\
97432041422848"}], ",", 
        RowBox[{
        "527125556210347696132797966601425478961030307759655670870127156484997\
6368432119", "/", 
         "18971375900641885458197870183823426822679754287618550012224730563856\
48716020711424"}], ",", 
        RowBox[{
        "810787369747405905102532631060831220022755113692981846958064282404764\
07868138417", "/", 
         "30354201441027016733116592294117482916287606860189680019559568902170\
379456331382784"}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "1497417541243505189480807876572714102351941076660074636950958453087\
25424642000265", "/", 
           "121416805764108066932466369176469931665150427440758720078238275608\
681517825325531136"}], ")"}]}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "1787653640593774263860168839484014305584236551882231952958891070368\
26377693710945", "/", 
           "303542014410270167331165922941174829162876068601896800195595689021\
70379456331382784"}], ")"}]}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "1703209171868327754008753163228998912618205370819380057608711452454\
35889033300881", "/", 
           "121416805764108066932466369176469931665150427440758720078238275608\
681517825325531136"}], ")"}]}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "1986555720101461249765160316888700278231018477825215109679228397253\
60249661518185", "/", 
           "607084028820540334662331845882349658325752137203793600391191378043\
40758912662765568"}], ")"}]}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "3746239981999538187330798869434619971160428835680353903353707403809\
0793438523171", "/", 
           "151771007205135083665582961470587414581438034300948400097797844510\
85189728165691392"}], ")"}]}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "1903201561441768931115252395730824646692442357025628958948204112109\
3534925157229", "/", 
           "303542014410270167331165922941174829162876068601896800195595689021\
70379456331382784"}], ")"}]}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "1687340897463156328372113191650323993230449383459512055942787322338\
01520397487133", "/", 
           "121416805764108066932466369176469931665150427440758720078238275608\
681517825325531136"}], ")"}]}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "1079577385009250145590403593393292815267263426632938528680851551847\
83477746947831", "/", 
           "607084028820540334662331845882349658325752137203793600391191378043\
40758912662765568"}], ")"}]}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "5451559297740548541621628363230710916686333273641011055147740964124\
994882860557", "/", 
           "189713759006418854581978701838234268226797542876185500122247305638\
5648716020711424"}], ")"}]}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "1094599831367768085132586459620159111376363660497001751888937585255\
22826259844623", "/", 
           "303542014410270167331165922941174829162876068601896800195595689021\
70379456331382784"}], ")"}]}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "5443173207322231172679118506946605725420082265307729427425230291254\
5241502891359", "/", 
           "151771007205135083665582961470587414581438034300948400097797844510\
85189728165691392"}], ")"}]}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "1421921184672527033335538087452064109771514594723264038442198640505\
5429869895513", "/", 
           "379427518012837709163957403676468536453595085752371000244494611277\
1297432041422848"}], ")"}]}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "1809663854712355982164430740669499002592397895904698319743437938977\
38542825096549", "/", 
           "607084028820540334662331845882349658325752137203793600391191378043\
40758912662765568"}], ")"}]}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "4682646681219878559084623579650383442476350583536951919830836805001\
2992285522403", "/", 
           "607084028820540334662331845882349658325752137203793600391191378043\
40758912662765568"}], ")"}]}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "1515772025662299651304573862426051431067383493351689337600158179084\
77224808343917", "/", 
           "971334446112864535459730953411759453321203419526069760625906204869\
452142602604249088"}], ")"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "1026436542882031008386144533164121955917885716570986900248494930017\
77619908453815", "/", 
           "592855496895058920568683443244482088208742321488079687882022830120\
51522375647232"}], ")"}]}], ",", 
        RowBox[{
        "660603310256494466901940811834086478180984543677613727668833438623459\
53189216991", "/", 
         "59285549689505892056868344324448208820874232148807968788202283012051\
522375647232"}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "1015532449309995267810150631728745893305559826894603379180182953381\
18379837596443", "/", 
           "189713759006418854581978701838234268226797542876185500122247305638\
5648716020711424"}], ")"}]}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "7682975785930054975592738492178400891480564066890252508624215597502\
6588336183051", "/", 
           "379427518012837709163957403676468536453595085752371000244494611277\
1297432041422848"}], ")"}]}], ",", 
        RowBox[{
        "183874133646435075005543031026433774429040897030818118328124937617153\
938704433137", "/", 
         "11857109937901178411373668864889641764174846429761593757640456602410\
3044751294464"}], ",", 
        RowBox[{
        "130230344337048767091311180432203997706321358931022572622913263062000\
154353423735", "/", 
         "23714219875802356822747337729779283528349692859523187515280913204820\
6089502588928"}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "6055350242591425166998274644388719206427416830681774690834167955980\
7360838479291", "/", 
           "237142198758023568227473377297792835283496928595231875152809132048\
206089502588928"}], ")"}]}], ",", 
        RowBox[{
        "161621448767281495244730905762073916531817279382718867132240538599362\
869261843797", "/", 
         "47428439751604713645494675459558567056699385719046375030561826409641\
2179005177856"}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "1068308739828350548009940034125962058428518172262483492946470712423\
75480340208617", "/", 
           "118571099379011784113736688648896417641748464297615937576404566024\
103044751294464"}], ")"}]}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "1186443566374731554568883579587812993970136905645563828842968011298\
74827208986111", "/", 
           "189713759006418854581978701838234268226797542876185500122247305638\
5648716020711424"}], ")"}]}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "1672926454668860736521092666167027589913558803135533072280796584936\
13325321790465", "/", 
           "474284397516047136454946754595585670566993857190463750305618264096\
412179005177856"}], ")"}]}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "1637137822021660887185094562582874093533008973851537793313015663276\
79972664179161", "/", 
           "474284397516047136454946754595585670566993857190463750305618264096\
412179005177856"}], ")"}]}], ",", 
        RowBox[{
        "609951443223318668618148535919383572143614520992342931789638311064128\
97377095795", "/", 
         "15177100720513508366558296147058741458143803430094840009779784451085\
189728165691392"}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "1434895806052638801375950556076249991930361651915956858993672139014\
47760269359989", "/", 
           "189713759006418854581978701838234268226797542876185500122247305638\
5648716020711424"}], ")"}]}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "1811843881944894081013142704766963146232027951135502504484192244855\
4388607865395", "/", 
           "237142198758023568227473377297792835283496928595231875152809132048\
206089502588928"}], ")"}]}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "1434189775123295125168665855611258075686399892615548922818031219535\
75253365616963", "/", 
           "948568795032094272909893509191171341133987714380927500611236528192\
824358010355712"}], ")"}]}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "2259236099861610016892602149088862334948214183830290492138986468044\
3705844358861", "/", 
           "118571099379011784113736688648896417641748464297615937576404566024\
103044751294464"}], ")"}]}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "1606745028074406466015241736458897979884318580416478594441020728055\
72929005079691", "/", 
           "474284397516047136454946754595585670566993857190463750305618264096\
412179005177856"}], ")"}]}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "2903349576232812134493841067513009651651677181475261838616475223112\
4143830309475", "/", 
           "592855496895058920568683443244482088208742321488079687882022830120\
51522375647232"}], ")"}]}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "7570819148801097471683296796004255722119760109895783741966814370497\
4464093870109", "/", 
           "237142198758023568227473377297792835283496928595231875152809132048\
206089502588928"}], ")"}]}], ",", 
        RowBox[{
        "187282767890752606354344695384578821874949720375396365729113924328421\
957380584353", "/", 
         "18971375900641885458197870183823426822679754287618550012224730563856\
48716020711424"}], ",", 
        RowBox[{
        "845364393794602535158564528125439377129244031499266073319415738156099\
12539058547", "/", 
         "47428439751604713645494675459558567056699385719046375030561826409641\
2179005177856"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
        "133463137474133829501273338065866499460522003471031022849049163934762\
188331744573", "/", 
         "94856879503209427290989350919117134113398771438092750061123652819282\
4358010355712"}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "1203181678259467811162681746062006637823110654389577406911405994704\
09013587714301", "/", 
           "948568795032094272909893509191171341133987714380927500611236528192\
824358010355712"}], ")"}]}], ",", 
        RowBox[{
        "167544371200393499199996772934523421060963012522577735219131780630472\
280611310453", "/", 
         "18971375900641885458197870183823426822679754287618550012224730563856\
48716020711424"}], ",", 
        RowBox[{
        "592891300437437428070990869237273290986512276976209812373703648134415\
46680370915", "/", 
         "47428439751604713645494675459558567056699385719046375030561826409641\
2179005177856"}], ",", 
        RowBox[{
        "138749287784111896793086171940468652680059717374888155007009094317229\
229376493731", "/", 
         "47428439751604713645494675459558567056699385719046375030561826409641\
2179005177856"}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "1256292627470829960637068234713002217648122882719186290381781934072\
63401661352083", "/", 
           "237142198758023568227473377297792835283496928595231875152809132048\
206089502588928"}], ")"}]}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "1014026393480114255518131608237835187575655657893802429227691897802\
20947650203807", "/", 
           "474284397516047136454946754595585670566993857190463750305618264096\
412179005177856"}], ")"}]}], ",", 
        RowBox[{
        "443688666480753700923065827112539464611505708640940793146073583858917\
23473786727", "/", 
         "23714219875802356822747337729779283528349692859523187515280913204820\
6089502588928"}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "9920332953707628067110299716630898359159487641503805844212152675339\
8005665703393", "/", 
           "474284397516047136454946754595585670566993857190463750305618264096\
412179005177856"}], ")"}]}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "9608229965317463480624340537627134504929859677823049484496274945196\
8981992342803", "/", 
           "189713759006418854581978701838234268226797542876185500122247305638\
5648716020711424"}], ")"}]}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "5753169342964607218333904514811382840929353930938572670232147329211\
993520461715", "/", 
           "592855496895058920568683443244482088208742321488079687882022830120\
51522375647232"}], ")"}]}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "1504525194397783763000130026680732830777567648857465378713621932553\
21552572004167", "/", 
           "189713759006418854581978701838234268226797542876185500122247305638\
5648716020711424"}], ")"}]}], ",", 
        RowBox[{
        "158159129022640763179081471383633408305681436968404016361528186662525\
75081322739", "/", 
         "94856879503209427290989350919117134113398771438092750061123652819282\
4358010355712"}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "7136278292547608035160585867855753358098630012124066934018367159409\
5341441402615", "/", 
           "303542014410270167331165922941174829162876068601896800195595689021\
70379456331382784"}], ")"}]}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "5744919617289840834614883402101551630101850339547937393718226669091\
0563328260409", "/", 
           "189713759006418854581978701838234268226797542876185500122247305638\
5648716020711424"}], ")"}]}], ",", 
        RowBox[{
        "127975432096871143510792671050041547379603484940425400989620068774117\
16541096201", "/", 
         "94856879503209427290989350919117134113398771438092750061123652819282\
4358010355712"}], ",", 
        RowBox[{
        "615391123662459332754287431203218399981523269460667934166029950997779\
75438734627", "/", 
         "94856879503209427290989350919117134113398771438092750061123652819282\
4358010355712"}], ",", 
        RowBox[{
        "135967186765030131479813763383075966786231513351095884548832581119139\
33286129997", "/", 
         "37942751801283770916395740367646853645359508575237100024449461127712\
97432041422848"}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "1292376846269391630602998027265865157348406779014617298406094615934\
9818051160031", "/", 
           "474284397516047136454946754595585670566993857190463750305618264096\
412179005177856"}], ")"}]}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "5262110499122643575239937486332054029771754792889680890548230020786\
1961417849851", "/", 
           "189713759006418854581978701838234268226797542876185500122247305638\
5648716020711424"}], ")"}]}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "1208582564342655917330065565037966479373298039169234460038932948384\
50161437701629", "/", 
           "151771007205135083665582961470587414581438034300948400097797844510\
85189728165691392"}], ")"}]}], ",", 
        RowBox[{
        "117040390632219781443170930526684101074715302073853683990182342396316\
825969547011", "/", 
         "15177100720513508366558296147058741458143803430094840009779784451085\
189728165691392"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
        "276418673054142719551914066695938740765167320459502216231799945169088\
5093955989", "/", 
         "37053468555941182535542715202780130513046395093004980492626426882532\
20148477952"}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "1945960116602638654153514308450946063046077822972053062074929510327\
23847689466753", "/", 
           "379427518012837709163957403676468536453595085752371000244494611277\
1297432041422848"}], ")"}]}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "5394708301932789298300397296171631560284870485409747373170210547409\
1120946888865", "/", 
           "118571099379011784113736688648896417641748464297615937576404566024\
103044751294464"}], ")"}]}], ",", 
        RowBox[{
        "113138575398656804687302067355144074901179602621904349676573891959081\
700447521229", "/", 
         "11857109937901178411373668864889641764174846429761593757640456602410\
3044751294464"}], ",", 
        RowBox[{
        "599393751229034227574883278174135440542766329710356028466695868630806\
71502484671", "/", 
         "59285549689505892056868344324448208820874232148807968788202283012051\
522375647232"}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "1756685689668306504867702635818946710316197176811526042796481471848\
35011724944059", "/", 
           "237142198758023568227473377297792835283496928595231875152809132048\
206089502588928"}], ")"}]}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "3682017006298499239051196846730146179234121720784517478143786555632\
8533367593367", "/", 
           "592855496895058920568683443244482088208742321488079687882022830120\
51522375647232"}], ")"}]}], ",", 
        RowBox[{
        "126135756524708878707329221253911737754098449892571340134645652981992\
626347702195", "/", 
         "23714219875802356822747337729779283528349692859523187515280913204820\
6089502588928"}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "1431119694314336306586845795072162207992487190442982542494593473713\
82573323714331", "/", 
           "237142198758023568227473377297792835283496928595231875152809132048\
206089502588928"}], ")"}]}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "1725169188072706596573179008665657862255619037199716402961853721823\
76661870107893", "/", 
           "189713759006418854581978701838234268226797542876185500122247305638\
5648716020711424"}], ")"}]}], ",", 
        RowBox[{
        "829943398956099952519086619086007951540528118972225600726176553290113\
66077023331", "/", 
         "47428439751604713645494675459558567056699385719046375030561826409641\
2179005177856"}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "5628810393937452701502985127867326984685190937347337832784066815258\
5766828569377", "/", 
           "474284397516047136454946754595585670566993857190463750305618264096\
412179005177856"}], ")"}]}], ",", 
        RowBox[{
        "165578002164502802059321095101439026207078948158400881023782826124230\
332955761751", "/", 
         "94856879503209427290989350919117134113398771438092750061123652819282\
4358010355712"}], ",", 
        RowBox[{
        "105085827307107611159858014402602633541012998714024409389500689821176\
850847746331", "/", 
         "37942751801283770916395740367646853645359508575237100024449461127712\
97432041422848"}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "6850987122464479491824630651508736569317886370317400808927152010473\
8366231800087", "/", 
           "474284397516047136454946754595585670566993857190463750305618264096\
412179005177856"}], ")"}]}], ",", 
        RowBox[{
        "182029702175623378505384458450776881107610842943728062426464257373229\
990141582669", "/", 
         "37942751801283770916395740367646853645359508575237100024449461127712\
97432041422848"}], ",", 
        RowBox[{
        "149576355253882170852498155384517452393177736869493370127203138242121\
297965345091", "/", 
         "47428439751604713645494675459558567056699385719046375030561826409641\
2179005177856"}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "1244967987710636785835275839897091682655892915207099647830244873130\
24355601959551", "/", 
           "189713759006418854581978701838234268226797542876185500122247305638\
5648716020711424"}], ")"}]}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "1918447813984357313984263219419903122832189482184288682466494533153\
31406331854625", "/", 
           "189713759006418854581978701838234268226797542876185500122247305638\
5648716020711424"}], ")"}]}], ",", 
        RowBox[{
        "171231448772590444278170497947001522065453492749396098151880020049895\
258387362919", "/", 
         "18971375900641885458197870183823426822679754287618550012224730563856\
48716020711424"}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "2389933198868936488900415391687357333441114184202017813480974089148\
8535138608253", "/", 
           "237142198758023568227473377297792835283496928595231875152809132048\
206089502588928"}], ")"}]}], ",", 
        RowBox[{
        "103111561807148386216512092657256063501845524284783302207269529627896\
236197524545", "/", 
         "94856879503209427290989350919117134113398771438092750061123652819282\
4358010355712"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
        "154672982522220820386550113937428409765681404313089388047478298243143\
760183921699", "/", 
         "11857109937901178411373668864889641764174846429761593757640456602410\
3044751294464"}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "1766786547309882817608622246228922071748487491707858710262714903032\
30331450969213", "/", 
           "237142198758023568227473377297792835283496928595231875152809132048\
206089502588928"}], ")"}]}], ",", 
        RowBox[{
        "245806956902024883653814441523017390273065319403110801467080419326004\
74841603719", "/", 
         "47428439751604713645494675459558567056699385719046375030561826409641\
2179005177856"}], ",", 
        RowBox[{
        "292217852882550716454717620215297306650000552552837239263026097627589\
84665741297", "/", 
         "11857109937901178411373668864889641764174846429761593757640456602410\
3044751294464"}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "2433661824072716345479917785187610762242475741679034749342785039041\
6009351786281", "/", 
           "296427748447529460284341721622241044104371160744039843941011415060\
25761187823616"}], ")"}]}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "5872390319844310316918918255023169301038886606101649846457414625209\
6409829318545", "/", 
           "118571099379011784113736688648896417641748464297615937576404566024\
103044751294464"}], ")"}]}], ",", 
        RowBox[{
        "120705952405460500336132218942713450267465924854676315626705689269541\
028751669871", "/", 
         "47428439751604713645494675459558567056699385719046375030561826409641\
2179005177856"}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "1032080024110699208296920958906368746425961689169179835053727228786\
9823198661475", "/", 
           "296427748447529460284341721622241044104371160744039843941011415060\
25761187823616"}], ")"}]}], ",", 
        RowBox[{
        "654992981770564717290353953549620964002423044006590975056978930817764\
84275746551", "/", 
         "11857109937901178411373668864889641764174846429761593757640456602410\
3044751294464"}], ",", 
        RowBox[{
        "400648638695657122838365072475409981645668156350358538544773438554768\
86606190695", "/", 
         "23714219875802356822747337729779283528349692859523187515280913204820\
6089502588928"}], ",", 
        RowBox[{
        "130830372825417933925189581799791226419391244868656779821534508836870\
86822196627", "/", 
         "11857109937901178411373668864889641764174846429761593757640456602410\
3044751294464"}], ",", 
        RowBox[{
        "149768738521607632033164791437421581275762637287346664963737049862820\
80624720271", "/", 
         "59285549689505892056868344324448208820874232148807968788202283012051\
522375647232"}], ",", 
        RowBox[{
        "177912259151353506890049733937150972749809213634341698555827685773695\
680668099405", "/", 
         "18971375900641885458197870183823426822679754287618550012224730563856\
48716020711424"}], ",", 
        RowBox[{
        "153064608915978725745549602491257775450080754662622126532524208349579\
804529202327", "/", 
         "75885503602567541832791480735293707290719017150474200048898922255425\
94864082845696"}], ",", 
        RowBox[{
        "193395739496757313073288867340071454045231755214240242584149851903456\
514961427399", "/", 
         "37942751801283770916395740367646853645359508575237100024449461127712\
97432041422848"}], ",", 
        RowBox[{
        "946184909909845307333468050105836866567901447580504136514607707402106\
57939658617", "/", 
         "47428439751604713645494675459558567056699385719046375030561826409641\
2179005177856"}], ",", 
        RowBox[{
        "402569207069761388176104046055362586702305473256684864822511996621577\
79982127427", "/", 
         "23714219875802356822747337729779283528349692859523187515280913204820\
6089502588928"}], ",", 
        RowBox[{
        "120515883065480655930884334985580201876831893113505469789261133075332\
411776581721", "/", 
         "47428439751604713645494675459558567056699385719046375030561826409641\
2179005177856"}], ",", 
        RowBox[{
        "188883909344420023159163429873661724613864740282820888361044161193773\
979227681845", "/", 
         "47428439751604713645494675459558567056699385719046375030561826409641\
2179005177856"}], ",", 
        RowBox[{
        "139210189891868606998916536854850018142616872133220156500930613200494\
393097306237", "/", 
         "47428439751604713645494675459558567056699385719046375030561826409641\
2179005177856"}], ",", 
        RowBox[{
        "527389021822574749379343407545893010084364981954591132954909674083553\
12817483607", "/", 
         "18971375900641885458197870183823426822679754287618550012224730563856\
48716020711424"}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "9151092464246054785463633123394342825714661150793552056271240903444\
081747897295", "/", 
           "118571099379011784113736688648896417641748464297615937576404566024\
103044751294464"}], ")"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "1587108785077577192450511153019516298460024556975234157026359317652\
78609634596895", "/", 
           "948568795032094272909893509191171341133987714380927500611236528192\
824358010355712"}], ")"}]}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "1125554742526297616875668169091357023107939526986796537753492762907\
48058196319327", "/", 
           "948568795032094272909893509191171341133987714380927500611236528192\
824358010355712"}], ")"}]}], ",", 
        RowBox[{
        "679539293667713981917814071046864386642468861011944209766545738690394\
23778036041", "/", 
         "23714219875802356822747337729779283528349692859523187515280913204820\
6089502588928"}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "5644827141596187103223204353600433288792698233976152227449311052439\
3297427991181", "/", 
           "237142198758023568227473377297792835283496928595231875152809132048\
206089502588928"}], ")"}]}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "5858273960235408531111910629240112765521241286030987336925171632223\
0573389552973", "/", 
           "118571099379011784113736688648896417641748464297615937576404566024\
103044751294464"}], ")"}]}], ",", 
        RowBox[{
        "863930518433115572304671882086641020259134976373648535805688315225470\
30317210681", "/", 
         "23714219875802356822747337729779283528349692859523187515280913204820\
6089502588928"}], ",", 
        RowBox[{
        "130144670043785380532072447707377416509788822910932813569699579842360\
143766270575", "/", 
         "47428439751604713645494675459558567056699385719046375030561826409641\
2179005177856"}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "1837981650065350693515624573958518658681231549519192635838253013202\
14225940477559", "/", 
           "474284397516047136454946754595585670566993857190463750305618264096\
412179005177856"}], ")"}]}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "8674516054886218645395660283077393185346617640637052017304168812103\
7530440023857", "/", 
           "948568795032094272909893509191171341133987714380927500611236528192\
824358010355712"}], ")"}]}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "1486489079246863339589825870235163705249034954176273336011831201014\
01657203732169", "/", 
           "948568795032094272909893509191171341133987714380927500611236528192\
824358010355712"}], ")"}]}], ",", 
        RowBox[{
        "192402027148224893577326001992879989479574168043746069638357131863027\
595303379065", "/", 
         "18971375900641885458197870183823426822679754287618550012224730563856\
48716020711424"}], ",", 
        RowBox[{
        "145969998408243126341435141232936221135912895458343224831262807747214\
777207007201", "/", 
         "37942751801283770916395740367646853645359508575237100024449461127712\
97432041422848"}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "1331730849158469933449551960065467836448153112746006567229248881868\
83671850573877", "/", 
           "948568795032094272909893509191171341133987714380927500611236528192\
824358010355712"}], ")"}]}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "1712470928945269726715216439117863761562443500557388565398606341282\
58768829596465", "/", 
           "379427518012837709163957403676468536453595085752371000244494611277\
1297432041422848"}], ")"}]}], ",", 
        RowBox[{
        "167133683507301557633353734732055807113382323658171237901347707677225\
746225177089", "/", 
         "37942751801283770916395740367646853645359508575237100024449461127712\
97432041422848"}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "1188843737215689710807409650194976307009180894223758584221418582180\
07042063966557", "/", 
           "189713759006418854581978701838234268226797542876185500122247305638\
5648716020711424"}], ")"}]}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "2709424120272565344280523963805518125997263006584390406039666150018\
715141432973", "/", 
           "296427748447529460284341721622241044104371160744039843941011415060\
25761187823616"}], ")"}]}], ",", 
        RowBox[{
        "115760917570185726063027077476831936554778201656681471247152906147384\
63888953207", "/", 
         "23714219875802356822747337729779283528349692859523187515280913204820\
6089502588928"}], ",", 
        RowBox[{
        "778079857789082464262711229697324983763468687869467137538883857233822\
58359178401", "/", 
         "18971375900641885458197870183823426822679754287618550012224730563856\
48716020711424"}], ",", 
        RowBox[{
        "142361388891640831571094617019019723606419229159159864666635320977909\
926496840643", "/", 
         "37942751801283770916395740367646853645359508575237100024449461127712\
97432041422848"}], ",", 
        RowBox[{
        "148852499633072197134769686907152646148022001213646057713729333912905\
29003501469", "/", 
         "23714219875802356822747337729779283528349692859523187515280913204820\
6089502588928"}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "1770497502983839208007275666791654981068903032792244006321668301212\
74833441531033", "/", 
           "379427518012837709163957403676468536453595085752371000244494611277\
1297432041422848"}], ")"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
        "155813645777873629264912642438375425936733349049953187051913559045194\
599653709549", "/", 
         "47428439751604713645494675459558567056699385719046375030561826409641\
2179005177856"}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "9223740844362181411722313843963977007613823462156585710430037046722\
8821786040441", "/", 
           "237142198758023568227473377297792835283496928595231875152809132048\
206089502588928"}], ")"}]}], ",", 
        RowBox[{
        "449586011881237676973703844360266219566497574300169011577881056848126\
11919317055", "/", 
         "23714219875802356822747337729779283528349692859523187515280913204820\
6089502588928"}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "1140458600968338999410957118855297009870392131222566818830599359198\
68589424133325", "/", 
           "189713759006418854581978701838234268226797542876185500122247305638\
5648716020711424"}], ")"}]}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "1747145439411405636359773380524077159483197520044788359663679246992\
66945008921981", "/", 
           "474284397516047136454946754595585670566993857190463750305618264096\
412179005177856"}], ")"}]}], ",", 
        RowBox[{
        "165615323001515943109308538403458139774308074964525345762493952636047\
34917076115", "/", 
         "11857109937901178411373668864889641764174846429761593757640456602410\
3044751294464"}], ",", 
        RowBox[{
        "128969498367370375166201812068961328189724781839965757350347369426280\
02331632839", "/", 
         "59285549689505892056868344324448208820874232148807968788202283012051\
522375647232"}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "1958136954829811308458743490454607364722372601242979982886650612198\
67943462521407", "/", 
           "189713759006418854581978701838234268226797542876185500122247305638\
5648716020711424"}], ")"}]}], ",", 
        RowBox[{
        "959197818141139625982748414764282504715044383181742499241134050171584\
65275130159", "/", 
         "47428439751604713645494675459558567056699385719046375030561826409641\
2179005177856"}], ",", 
        RowBox[{
        "304555960801343214432638353594484924919287190948451996727368816072668\
34626423071", "/", 
         "59285549689505892056868344324448208820874232148807968788202283012051\
522375647232"}], ",", 
        RowBox[{
        "371016874621266482620051930334363483727595757005029445994920846487318\
60330712319", "/", 
         "18971375900641885458197870183823426822679754287618550012224730563856\
48716020711424"}], ",", 
        RowBox[{
        "117556898573419524347744826721825386777284443184929451694032481979659\
035302704517", "/", 
         "18971375900641885458197870183823426822679754287618550012224730563856\
48716020711424"}], ",", 
        RowBox[{
        "108889543954567389929901475409202700994069819843660858326637179530984\
034529983553", "/", 
         "30354201441027016733116592294117482916287606860189680019559568902170\
379456331382784"}], ",", 
        RowBox[{
        "172611902943964319211993880957721648563051582375816076335551882458081\
893423914513", "/", 
         "37942751801283770916395740367646853645359508575237100024449461127712\
97432041422848"}], ",", 
        RowBox[{
        "401516057613045484267938635984796493207876777337476276630268373803214\
79451303761", "/", 
         "47428439751604713645494675459558567056699385719046375030561826409641\
2179005177856"}], ",", 
        RowBox[{
        "131722820871016730463915093320708132585129268304639599484827022938028\
676258046101", "/", 
         "37942751801283770916395740367646853645359508575237100024449461127712\
97432041422848"}], ",", 
        RowBox[{
        "141814540825624307307978788812550368284297230170924627616866886714406\
015983758571", "/", 
         "37942751801283770916395740367646853645359508575237100024449461127712\
97432041422848"}], ",", 
        RowBox[{
        "100248324513938590817710092544958417435121443199196617517278407237011\
571238738903", "/", 
         "94856879503209427290989350919117134113398771438092750061123652819282\
4358010355712"}], ",", 
        RowBox[{
        "156490657923998292515894334021909541564297598244283368410334079254113\
714828611531", "/", 
         "94856879503209427290989350919117134113398771438092750061123652819282\
4358010355712"}], ",", 
        RowBox[{
        "430831884214079818816038016358605051818541513461709860405813446975598\
19574102127", "/", 
         "47428439751604713645494675459558567056699385719046375030561826409641\
2179005177856"}], ",", 
        RowBox[{
        "895340769100097089011352128743967003369445894432014536077899754465901\
53170887017", "/", 
         "18971375900641885458197870183823426822679754287618550012224730563856\
48716020711424"}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "1273394164675490881828769637680887054312072102647795602016825671484\
19015750233441", "/", 
           "379427518012837709163957403676468536453595085752371000244494611277\
1297432041422848"}], ")"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
        "571619341867742434852979959911422091855903989909063096207739477714435\
71678717573", "/", 
         "23714219875802356822747337729779283528349692859523187515280913204820\
6089502588928"}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "5764168668260432695885128814331084038639817679749313832781568507599\
8069278481411", "/", 
           "237142198758023568227473377297792835283496928595231875152809132048\
206089502588928"}], ")"}]}], ",", 
        RowBox[{
        "447060166643552449707959933734128985902435545706512397894417935682818\
32099395267", "/", 
         "23714219875802356822747337729779283528349692859523187515280913204820\
6089502588928"}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "1019167655729325034746828676764134944988525515272073588301526613924\
64596020779815", "/", 
           "758855036025675418327914807352937072907190171504742000488989222554\
2594864082845696"}], ")"}]}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "1511620113548620099855115381300812989904210819186724181819727968298\
35003242394343", "/", 
           "948568795032094272909893509191171341133987714380927500611236528192\
824358010355712"}], ")"}]}], ",", 
        RowBox[{
        "197701287649753309205580096513629840725786756420511182187008643635477\
199463101331", "/", 
         "18971375900641885458197870183823426822679754287618550012224730563856\
48716020711424"}], ",", 
        RowBox[{
        "176564673815857930239887248900235335594670017642247863250930109829237\
799541251831", "/", 
         "75885503602567541832791480735293707290719017150474200048898922255425\
94864082845696"}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "1903430686165787558176662931088684423763098148868887618988581823041\
65577934520543", "/", 
           "189713759006418854581978701838234268226797542876185500122247305638\
5648716020711424"}], ")"}]}], ",", 
        RowBox[{
        "153097330672321538784343736453812206234403123648894800640797789020052\
145623973569", "/", 
         "94856879503209427290989350919117134113398771438092750061123652819282\
4358010355712"}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "7204734389015084592431079863610325586643752243556264277645330834099\
7844533757483", "/", 
           "379427518012837709163957403676468536453595085752371000244494611277\
1297432041422848"}], ")"}]}], ",", 
        RowBox[{
        "114913931090129999785352229456610253748794952216578785079091725763458\
478142710121", "/", 
         "23714219875802356822747337729779283528349692859523187515280913204820\
6089502588928"}], ",", 
        RowBox[{
        "454787775226948308775298556440316061825915296378212515680846672087708\
93739117549", "/", 
         "18971375900641885458197870183823426822679754287618550012224730563856\
48716020711424"}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "1045512513365216641456986958480665502332419805505224299627250507175\
46146850172487", "/", 
           "758855036025675418327914807352937072907190171504742000488989222554\
2594864082845696"}], ")"}]}], ",", 
        RowBox[{
        "140693529273447953861997969498872047807637361181742884102924615022134\
127992701479", "/", 
         "37942751801283770916395740367646853645359508575237100024449461127712\
97432041422848"}], ",", 
        RowBox[{
        "524993990490183344881716113883123861574068515339447556007449739827079\
20639314569", "/", 
         "18971375900641885458197870183823426822679754287618550012224730563856\
48716020711424"}], ",", 
        RowBox[{
        "751991087487035515897857975807611780121315412351553433390846713921854\
22205722301", "/", 
         "18971375900641885458197870183823426822679754287618550012224730563856\
48716020711424"}], ",", 
        RowBox[{
        "810365516032132400320641231670070777004246324707452933181138568993739\
11296017861", "/", 
         "37942751801283770916395740367646853645359508575237100024449461127712\
97432041422848"}], ",", 
        RowBox[{
        "827196084093876706687048651230875304510349859017311844714940727157197\
42816435915", "/", 
         "94856879503209427290989350919117134113398771438092750061123652819282\
4358010355712"}], ",", 
        RowBox[{
        "143491588325390561728930795733284482534461243930157445983449440561328\
063895536983", "/", 
         "18971375900641885458197870183823426822679754287618550012224730563856\
48716020711424"}], ",", 
        RowBox[{
        "142031627798036706218386077243381534209663808420386206726189128052592\
22988018187", "/", 
         "23714219875802356822747337729779283528349692859523187515280913204820\
6089502588928"}], ",", 
        RowBox[{
        "990479899587097413366392094794090538532388802967727732893032313261672\
40350814153", "/", 
         "37942751801283770916395740367646853645359508575237100024449461127712\
97432041422848"}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
          "1957659724727391678424574153022643760100850810955134057964661433275\
81751785742551", "/", 
           "151771007205135083665582961470587414581438034300948400097797844510\
85189728165691392"}], ")"}]}]}], "}"}]}], "}"}]}], ",", 
   RowBox[{"\<\"n\"\>", "\[Rule]", "25"}], ",", 
   RowBox[{"\<\"NonrealCertified\"\>", "\[Rule]", "True"}]}], 
  "\[RightAssociation]"}]], "Output",
 CellChangeTimes->{{4.0003091156766148`*^9, 4.000309131599181*^9}},
 CellLabel->"Out[50]=",ExpressionUUID->"a824989a-a006-43d9-826c-52f6b34a0dc6"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{808, 869},
WindowMargins->{{4, Automatic}, {Automatic, 4}},
FrontEndVersion->"15.0 for Mac OS X ARM (64-bit) (July 2, 2026)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"9bafa464-52b7-4515-ab01-4538756fe067"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[576, 22, 146, 2, 157, "Title",ExpressionUUID->"d4d58793-d641-4bb2-a888-c641fa628721"],
Cell[725, 26, 812, 14, 164, "Text",ExpressionUUID->"310620b9-e1f9-4ac3-98b0-ef7d545bc5ec"],
Cell[CellGroupData[{
Cell[1562, 44, 82, 0, 66, "Section",ExpressionUUID->"0a83f27a-e924-475b-ada9-032fcb54725a"],
Cell[1647, 46, 163, 6, 81, "Input",ExpressionUUID->"4a98b256-7621-46ec-9a68-afc92fc37456"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1847, 57, 83, 0, 66, "Section",ExpressionUUID->"a6c28c31-9e00-48a7-88df-6fe36f6c78ac"],
Cell[1933, 59, 758, 24, 393, "Input",ExpressionUUID->"ba3f0777-9622-451b-b2f3-01946b098169"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2728, 88, 98, 0, 66, "Section",ExpressionUUID->"8524b65a-0e7d-4d67-861e-e3d3b1247b70"],
Cell[2829, 90, 1231, 47, 792, "Input",ExpressionUUID->"51cb3d28-f763-45bd-ab27-298964a311a7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4097, 142, 79, 0, 66, "Section",ExpressionUUID->"f202f060-86b2-4e6a-b4d7-293fb274e8ff"],
Cell[4179, 144, 488, 20, 306, "Input",ExpressionUUID->"78e718f5-ee78-428f-a269-fd30cabdeead"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4704, 169, 87, 0, 66, "Section",ExpressionUUID->"d68492aa-3d6b-4b30-9898-226c94cc51d7"],
Cell[4794, 171, 3609, 114, 1936, "Input",ExpressionUUID->"971ceb56-9f64-44a8-af52-9d461cdd9fc1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[8440, 290, 98, 0, 66, "Section",ExpressionUUID->"82fcd889-66b6-4760-8444-30afc4cffd5e"],
Cell[8541, 292, 446, 19, 306, "Input",ExpressionUUID->"b06fe333-d0f3-451d-888f-59ed1403c619"]
}, Open  ]],
Cell[CellGroupData[{
Cell[9024, 316, 94, 0, 66, "Section",ExpressionUUID->"6def500b-9000-4625-92e4-b9086ae5a8aa"],
Cell[9121, 318, 569, 19, 237, "Input",ExpressionUUID->"aa846097-a29d-4802-a7e6-d3d1feadb41e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[9727, 342, 91, 0, 66, "Section",ExpressionUUID->"31af0064-883f-47a8-b08f-630abbc46d66"],
Cell[CellGroupData[{
Cell[9843, 346, 593, 18, 220, "Input",ExpressionUUID->"b0adee31-f7f0-48a8-b341-d60ee05e8671"],
Cell[10439, 366, 435, 11, 26, "Message",ExpressionUUID->"95bebfe8-c363-4296-931f-0aa150a09c6a"],
Cell[10877, 379, 500, 12, 26, "Message",ExpressionUUID->"b6f01fe8-2c51-467b-8345-dd7d62a6d5a1"],
Cell[11380, 393, 468, 12, 26, "Message",ExpressionUUID->"6b8d7852-d8a0-4aed-9bbc-a2055d78f5e1"],
Cell[11851, 407, 391, 9, 23, "Print",ExpressionUUID->"3d505aca-0f91-4e78-8698-30031ad0283b"],
Cell[12245, 418, 156, 2, 33, "Output",ExpressionUUID->"ed764a70-355a-4d80-aa26-c4365d1fbbc5"],
Cell[12404, 422, 170993, 2231, 18682, "Output",ExpressionUUID->"695d161d-3cac-415d-b292-08db9c4447b1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[183434, 2658, 171, 3, 49, "Input",ExpressionUUID->"346674fb-821c-4423-afa7-01baca6b6038"],
Cell[183608, 2663, 138249, 3332, 41533, "Output",ExpressionUUID->"a824989a-a006-43d9-826c-52f6b34a0dc6"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


